Neutral Entry--Exit Cycles with Quadratic Grazing: Uniform Return Reduction and Local Two-Parameter Bifurcations

We study planar continuous piecewise-smooth slow--fast return circuits in which an invariant-line entry--exit passage is followed by a separated quadratic grazing and the reference cycle has unit multiplier. We first prove that the physical entry--exit map for positive slow parameter extends, uniformly to any prescribed finite order, to the singular parameter, including nonvertical endpoint fibers. In the exact moving penetration coordinate, composition with the grazing passage gives the extended Poincare displacement $\Delta(q,p)=S(q,p)+q_+^{3/2}K(\sqrt{q_+},q,p)$. Under a rank-two unfolding, we use the exact constant and linear coefficients of $\Delta$ as parameters and construct, for every sufficiently small fixed positive slow parameter, a unique nonpenetrating fold, a unique penetrating fold, and the grazing-incidence stratum. We give the complete marked chamber decomposition by nonpenetrating, grazing, and penetrating cycles and determine their stability from the Poincare multiplier. The open chambers contain zero or two cycles when the smooth and grazing coefficients have the same sign, and one or three when their signs are opposite; the corresponding cyclicity bounds are sharp corollaries. A compact polynomial family realizes both sign classes. In a cutoff-Gause family, interval certificates isolate one singular balanced-neutral point in each of two parameter boxes and verify the required signs and rank; an analytic local pullback transfers the diagram to the response parameters. Thus one local classification records cycle number, itinerary, and stability across the grazing and fold boundaries.

==> anc/LICENSE.txt <==
MIT License

Copyright (c) 2026 Haibo Lu

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/NUMERICAL-VALIDATION.md <==
# Numerical validation of the tangent entry--exit topic

**Date:** 2026-08-01
**Evidence label:** numerical evidence, not a proof of uniform cyclicity.

All computations were performed on the remote host `ssh hblu`.  The code
uses `scipy.integrate.solve_ivp` with DOP853, explicit switching events, and
the logarithmic state variable `log(y)` on the slow passage.  This avoids
underflow when the entry--exit orbit approaches the invariant line.

## 1. Canonical zero count and fold scales

For

\[
 F_{a,b}(q)=a+bq+cq^2+d(q_+)^{3/2},
\]

roots were computed independently on the negative side and after the
ramification `q=t^2` on the positive side, in the fixed germ interval
`|q|<0.02`.

| coefficient signs | largest count on the parameter grid | predicted |
|---|---:|---:|
| `c=1, d=1` | 2 | 2 |
| `c=1, d=-1` | 3 | 3 |

An explicit three-root sample is

\[
 (a,b,c,d)=(0,10^{-3},1,-1),
\]

with roots

\[
 -10^{-3},\qquad 0,\qquad 1.002005014\times10^{-6}.
\]

Log--log regression of the two fold curves gave

\[
 2.000000\quad\hbox{and}\quad3.001265,
\]

against the theoretical exponents 2 and 3.  The fitted negative-fold
prefactor was `0.25`, exactly the theoretical value.

## 2. Local continuous-grazing coefficient

The explicit family in `proof/realizability-model.md` was integrated in a
local box about `(x,y)=(0,1)`.  The initial point was constructed by
integrating backward from a prescribed reference maximum `y=1+q`.  The
piecewise orbit and the all-minus reference orbit were then compared at the
same outgoing section.

For `alpha=0.05`, `beta=0.5`, and the smallest box `x_box=0.02`:

| epsilon | fitted coefficient | local theory | relative error |
|---:|---:|---:|---:|
| 0 | 0.943014266 | 0.942809042 | 2.18e-4 |
| 0.02 | 0.952600394 | 0.952380952 | 2.30e-4 |
| 0.05 | 0.967544659 | 0.967301667 | 2.51e-4 |

The theoretical coefficient is

\[
 \frac{4\sqrt2}{3\sqrt{1-\varepsilon}}\,\beta.
\]

The nonpenetrating comparison had zero state error because both trajectories
use the same minus branch.

## 3. Full slow--fast return and the moving threshold

The return section was `y=0.1`.  For each epsilon, the moving grazing input
`x_g(epsilon)` was solved from the maximum of the smooth minus reference
orbit.  The penetration coordinate was

\[
 q=y_{\max}^{\rm ref}-1.
\]

The fitted coefficient of

\[
 P_{\rm PWS}-P_-\sim d_\varepsilon q^{3/2}
\]

was:

| epsilon | moving `x_g` | fitted `d_epsilon` | singular prediction | relative error |
|---:|---:|---:|---:|---:|
| 0.05 | -0.8713539672 | -1.054642740 | -0.947558739 | 11.30% |
| 0.025 | -0.9353032916 | -0.996104835 | -0.947558739 | 5.12% |
| 0.0125 | -0.9656339462 | -0.970824501 | -0.947558739 | 2.46% |

The errors decrease by roughly a factor of two when epsilon is halved.  The
moving inputs also converge toward the singular input `x=-1`.

### Event-location diagnostic

A first implementation allowed an adaptive step to begin and end below
`y=1` while crossing the switching line twice.  It therefore missed an
entire excursion of width `O(sqrt(q))`.  The final implementation locates
the minus-flow maximum first, integrates backward over the short incoming
excursion to the first `y=1` crossing, and switches branches there.  A
complete rerun with this algorithm reproduced the earlier resolved data to
about seven decimal places in the fitted coefficients.

## 4. Three positive-epsilon limit cycles

To test sharpness in the opposite-sign case, the parameters were fixed at

\[
 \varepsilon=0.025,\quad \alpha=0.2,\quad\beta=-0.5,
\]

and the rank-two unfolding was numerically tuned to

\[
 \mu_0=-0.0011150310253,\qquad
 \mu_1=-0.0188773847408.
\]

At the moving grazing point

\[
 x_g=-0.935068628293,
\]

the measured jets were

\[
 a=2.0000000\times10^{-7},\qquad
 b=9.9999998\times10^{-4},\qquad
 c=0.220990365,
\]

and the fitted fractional coefficient was

\[
 d=-0.934417092,
 \qquad cd=-0.206497174<0.
\]

The complete event-driven Poincare map has three fixed points:

| `z=x_g-x` | reference penetration `q` | itinerary | multiplier | stability |
|---:|---:|---|---:|---|
| -0.004372367363 | -0.004175024206 | nonpenetrating | 0.999104254 | stable |
| -0.000209719507 | -0.000200433146 | nonpenetrating | 1.000907325 | unstable |
| 0.000040641384 | 0.000038843902 | penetrating | 0.992137190 | stable |

All three return residuals have magnitude below `1.4e-15` in the root solve.

## 5. Independent section and difference-step checks

The same three orbits were recomputed on sections `y=0.08`, `0.10`, and
`0.12`, using their reference penetration values to identify the orbit.

- Maximum absolute return residual over all sections: `3.22e-15`.
- Maximum multiplier spread for difference steps `2e-6`, `1e-6`, and
  `5e-7`: `8.53e-7`.
- The stable--unstable--stable classification was unchanged.
- The penetrating/nonpenetrating itinerary was unchanged.

## 6. The sourced cutoff-Gause biological model

The preceding experiments use the polynomial mathematical benchmark.  A
separate computation now treats the physical cutoff-Gause system from
`proof/biological-cutoff-realization.md`,

\[
 \dot x=x(1-x/3)-p(x)y,\qquad
 \dot y=y(-\delta+p(x)),
\]

with the quartic pre-saturation response and the constant cap for `x>=1`.
This calculation is intentionally separate from the interval certificate:
the branch locations and positive-`delta` cycles below are ordinary
floating-point numerical evidence.

### Singular branch points

Solving `chi(1)=lambda_minus(1)=0` at the two fixed nonzero values of `rho`
gave

| `rho` | `a0` | `a1` | finite-difference `(lambda_minus)'(1)` | rank determinant |
|---:|---:|---:|---:|---:|
| `0.05` | `-0.5019727513528273` | `-0.03594775883982224` | `-0.1048331137` | `1.1941593333` |
| `-0.05` | `-0.4980274950167993` | `0.03592849993824767` | `0.1050308761` | `1.2001493821` |

Four successively halved cycle-label steps preserve each derivative sign,
and three halved parameter steps preserve each determinant.  A 2001-point
grid on `[0,1]` gives, respectively,

- `min p'=0.51207949`, `max p''=-0.84773654` for `rho=0.05`;
- `min p'=0.48790100`, `max p''=-0.95715640` for `rho=-0.05`.

The displayed central values and grid margins are diagnostics, not interval
enclosures.  Independently, `certify_biological_branch_capd.cpp` uses
CAPD::DynSys 5.3.0 validated C1 Poincare maps and interval Newton to
prove unique balance--neutral centers in the explicit exact-decimal boxes
recorded in `results/biological_branch_capd_certificate.json`.  CAPD runs on
strictly larger exact dyadic superboxes, while the validated Newton images
lie inside the stated decimal boxes; the standard-library checker verifies
both inclusions with exact rational arithmetic.  The same certificate
proves strict rank, curvature-sign, response-shape, seam, and hitting
transversality bounds at both `rho=+/-0.05`.  This is the rigorous
nonzero-parameter theorem-point certificate; the positive-death-rate cycles
below remain ordinary floating-point evidence.
`check_biological_branch_capd_certificate.py` reconstructs every reported
proof gate, verifies the exact theorem-box/superbox/Newton-image nesting, and
requires all corresponding fresh and recorded rigorous intervals to overlap.
This is the cross-platform criterion; bytewise equality of outward-rounded
endpoint strings is neither assumed nor required.

### Event-driven positive-death-rate return

For `delta=0.01`, the Poincare section is `x=0.05`, `xdot>0`, and the state
variables are `(log x,log y)`.  Every penetrating return is integrated as the
explicit sequence

\[
 p_L\longrightarrow x=1\longrightarrow p_R=1
 \longrightarrow x=1\longrightarrow p_L.
\]

The incoming `x=1` event is reconstructed backward from the resolved maximum
of the smooth left reference orbit.  This prevents one adaptive step from
skipping both crossings of a very short grazing excursion.

For `rho=0.05`, the response parameters

\[
 (a_0,a_1)=(-0.5014790869078154,-0.034391698051135115)
\]

give measured return coefficients

\[
 a=2.10\times10^{-9},\quad b=-2.00\times10^{-3},\quad
 c=-0.03389,\quad d=0.61696,\quad cd<0.
\]

The physical return map has the following three computed fixed points:

| `q` | `max x` | multiplier | numerical stability |
|---:|---:|---:|---|
| `-0.06325192474` | `0.96186949` | `1.00185805` | unstable |
| `1.73352456e-6` | `1.000001048` | `0.99921966` | stable |
| `7.93672334e-6` | `1.000004801` | `1.00061189` | unstable |

For `rho=-0.05`, the parameters

\[
 (a_0,a_1)=(-0.49805249931752094,0.036017286253429585)
\]

give

\[
 a=-1.00\times10^{-6},\quad b\approx0,\quad
 c=0.03183,\quad d=0.58738,\quad cd>0,
\]

and two computed fixed points:

| `q` | `max x` | multiplier | numerical stability |
|---:|---:|---:|---|
| `-0.00562162637` | `0.99659708` | `0.99964546` | stable |
| `1.41997808e-4` | `1.000086294` | `1.01058413` | unstable |

The largest absolute return residual in the root solves is below
`1e-13`.  The figures
`biological_positive_delta_displacements.pdf` and
`biological_positive_delta_phase_portraits.pdf` show the return zeros and
the corresponding physical trajectories.  Curves belonging to the two very
small positive `q` roots nearly coincide in the global phase portrait; the
separate grazing-side displacement zoom is the diagnostic that resolves
them.

## 7. Independent checks of the biological roots

`verify_biological_cycles.py` does not reuse the root solve.  It evaluates
opposite-sign displacement brackets around every stored root, transports
each orbit to the sections `x=0.04` and `x=0.06`, repeats multipliers at
three difference steps, and repeats the brackets at relative ODE tolerances
`1`, `0.3`, and `0.1`.

- Every root bracket retains opposite signs at all three tolerances.
- Maximum alternate-section return residual: `4.42e-11`.
- Maximum displacement of a baseline root under tolerance refinement:
  `6.08e-11`.
- Maximum multiplier spread over the three difference steps: `9.96e-7`.
- Every stable/unstable classification is unchanged.

These checks substantially reduce the risk that the reported roots are
missed-switch or differencing artifacts.  They remain floating-point
robustness evidence rather than an interval-Newton certification of the
positive-`delta` fixed points.

### Direct response-parameter continuation

At fixed `delta=0.01`, `rho`, and `a1`, the script
`biological_cycle_continuation.py` varies the directly interpretable
low-density shape coefficient `a0`.  Three slices in each sign class give
the local root-count patterns

\[
 3,3,1\quad(\rho=0.05),\qquad
 2,2,0\quad(\rho=-0.05).
\]

Thus the continuation does not merely plot the normal-form polynomial: every
point recomputes the physical switched Gause return.  The vector figure
`biological_positive_delta_continuation.pdf` displays the fixed-point
branches on a symmetric-logarithmic `q` scale.  This remains a six-slice
floating-point continuation, not a validated global bifurcation diagram.

## 8. Interpretation and limitations

The computations support all of the following:

1. the sign-sharp scalar counts 2 versus 3;
2. the continuous-grazing `3/2` coefficient and its explicit jet formula;
3. recentering at a moving grazing threshold;
4. convergence of the full slow--fast grazing correction as
   `epsilon -> 0`; and
5. actual numerical realization of three limit cycles for a positive epsilon
   in the proposed explicit family; and
6. sign-consistent two- and three-cycle configurations in the sourced
   cutoff-Gause extension at a positive predator death rate.

They do **not by themselves** prove a uniform upper bound for all sufficiently
small epsilon, supply the weighted/ramified derivative estimates, or identify
the smooth curvature coefficient with a normalization of `lambda'`.  Those
tasks are discharged analytically in the manuscript's entry--exit,
composition, zero-count, and HHY-interface sections; none is inferred from
the computations in this file.  In particular, the positive-`delta`
biological root tables are not a rigorous existence proof at the displayed
decimal parameters, are not empirical calibration to ecological data, and
do not establish a global cycle count outside the scanned local return
neighborhood.

## 9. Reproduction

From the repository or extracted archive root:

```bash
python3 experiments/numerical_validation.py --part canonical
python3 experiments/numerical_validation.py --part local
python3 experiments/numerical_validation.py --part full
PYTHONPATH=experiments python3 experiments/cycle_validation.py
PYTHONPATH=experiments python3 experiments/verify_cycles.py
python3 -m pip install -r experiments/requirements-numerical.txt
PYTHONPATH=experiments python3 experiments/biological_cycle_validation.py --mode all
PYTHONPATH=experiments python3 experiments/verify_biological_cycles.py
PYTHONPATH=experiments python3 experiments/biological_cycle_continuation.py
```

Machine-readable data and figures are in `experiments/results/`.


==> anc/README.txt <==
ANCILLARY CERTIFICATES AND BIOLOGICAL NUMERICAL EVIDENCE
========================================================

This directory accompanies the cutoff-Gause realization in the manuscript.
It separates three computational roles that must not be conflated:

1. certify_cutoff_extension.py (mpmath.iv) and
   certify_cutoff_extension_arb.py (python-flint/Arb) independently certify
   the base-point endpoint, rank and effective-curvature inequalities.
   crosscheck_cutoff_certificates.py requires the expected strict signs in
   both backends and nonempty intersections of all corresponding intervals.
2. experiments/certify_biological_branch_capd.cpp, its recorded JSON result,
   experiments/check_biological_branch_capd_certificate.py, and
   scripts/run_biological_branch_capd.sh use CAPD::DynSys validated C1
   Poincare maps and interval Newton to prove two explicit nonzero singular
   balanced-neutral parameter points at rho=+/-1/20.  The checker reconstructs
   all proof gates and requires every corresponding rigorous interval from a
   fresh build to overlap the recorded interval; final endpoint strings may
   vary harmlessly across compilers.
3. The three biological_cycle_*.py / verify_biological_cycles.py programs and
   their CSV, JSON and vector-PDF outputs use ordinary floating-point DOP853
   integration.  They illustrate two- and three-cycle configurations at
   positive predator death rate; they are not validated existence proofs.

The general cyclicity theorem is analytic.  It does not depend on any orbit
integration.  The positive-death-rate computations are numerical support,
not premises of the theorem, not empirical ecosystem calibration, and not a
global count of all cycles.

The Python, C++ and Shell files are licensed under the MIT License; see
LICENSE.txt in this ancillary directory.

Requirements
------------

- Python 3.11 (the reviewed local candidate used Python 3.11.14)
- mpmath 1.3.0 and python-flint 0.9.0, pinned in ../requirements.txt
- A C++17 compiler, GNU make, curl, and sha256sum (or shasum)
- CAPD::DynSys 5.3.0.  The runner downloads a SHA-256-pinned source archive
  when CAPD_SOURCE_DIR is not supplied.  An offline build may instead set
  CAPD_ARCHIVE_FILE to a local copy; the runner applies the same checksum.
- NumPy 2.4.2, SciPy 1.17.1 and Matplotlib 3.10.8 for the optional ordinary
  numerical runs, pinned in requirements-numerical.txt
- For the manuscript PDF: latexmk, pdflatex, bibtex, the TeX Live rsfs
  Type-1 font package, and Poppler's pdfinfo and pdffonts

Rigorous certificate runs
-------------------------

From the source-bundle root, run

    python3 -m pip install -r requirements.txt
    python3 anc/certify_cutoff_extension.py
    python3 anc/certify_cutoff_extension_arb.py
    python3 anc/crosscheck_cutoff_certificates.py
    bash anc/scripts/run_biological_branch_capd.sh --check

The first implementation uses mpmath.iv natural interval extensions.  The
second uses Arb real-ball arithmetic, exact rational cell endpoints, and
direct endpoint-tail enclosures.  Their common enclosed strict conclusions
include

    C0*L1-C1*L0 in
      [1.138008666466789, 1.25752795285509] > 0

and

    d/drho (lambda^-)'(1)|_0 in
      [-2.640928406431336, -1.503880453020846] < 0.

The exact cross-backend gate ends with

    PASS: independent certificates agree and all cross-backend gates passed.

The CAPD verifier checks one unique coefficient pair in each recorded box.
Its principal strict enclosures are

    rho=+1/20:
      det D(chi,lambda) in
        [1.1941593312461963, 1.1941593351863376]
      d lambda/d x0 in
        [-0.10483309926403655, -0.10483309592958785]

    rho=-1/20:
      det D(chi,lambda) in
        [1.2001493803025845, 1.2001493842853644]
      d lambda/d x0 in
        [0.10503085687668171, 0.10503086023544664].

It also validates the required hit transversality, response-shape margins,
seam slope and nonzero grazing coefficient throughout both parameter boxes.
This is a computer-assisted proof at singular parameter epsilon=0.  It does
not validate continuation of the whole branch between rho=0 and the two
boxes, and it does not certify the displayed positive-epsilon fixed points.

Ordinary positive-death-rate reproduction
-----------------------------------------

Install the separately pinned plotting/integration environment and run

    python3 -m pip install -r anc/requirements-numerical.txt
    PYTHONPATH=anc/experiments python3 anc/experiments/biological_cycle_validation.py --mode all
    PYTHONPATH=anc/experiments python3 anc/experiments/verify_biological_cycles.py
    PYTHONPATH=anc/experiments python3 anc/experiments/biological_cycle_continuation.py

The event-driven integrator splits penetrating trajectories explicitly at
both x=1 crossings.  The independent checks use two additional sections,
opposite-sign root brackets, three ODE tolerances and three multiplier
difference steps.  See NUMERICAL-VALIDATION.md and experiments/results/ for
methods, machine-readable values and the precise evidence limitations.

The arXiv bundle builder automatically reruns verify_biological_cycles.py and
requires its stdout and five generated consistency files to match the
recorded data exactly before and after packing.  To keep source packaging
bounded, it does not rerun biological_cycle_validation.py or
biological_cycle_continuation.py.  The commands above allow readers to
regenerate the complete data from the packaged sources.

After building `main.pdf` from the source-bundle root, run

    anc/scripts/check_submission_pdfs.sh main.pdf

This rejects unembedded and Type 3 fonts.

These finite interval and validated-ODE calculations are not proof-assistant
formalization.  The ordinary positive-death-rate computations are not
interval calculations.


==> anc/certify_cutoff_extension.py <==
"""mpmath interval certificate for the cutoff-response realization.

This script verifies the two numerical sign claims used in the Gause
realization and Appendix A of the paper.  It uses only natural interval
extensions and a composite interval Riemann sum.  It is not a formal proof
assistant artifact, but every floating-point quantity entering the sign tests
is outward-enclosed by ``mpmath.iv``.

Run from the repository root with

    python3 experiments/certify_cutoff_extension.py

Pass ``--json`` for exact dyadic rational bounds used by the independent
cross-backend consistency gate.

In the arXiv ancillary directory or unpacked SIADS code supplement, run the
same copied script at its distributed location as described by README.txt.
"""

import argparse
from fractions import Fraction
import json

import mpmath
from mpmath import iv


iv.dps = 30

M = iv.mpf(2) / 3
N_CELLS = 500
TAIL_ERROR = iv.mpf(["-1e-10", "1e-10"])

# The two roots of exp(t)-t=5/2 are bracketed here.  The central integration
# interval omits at most 1e-14 at each end; TAIL_ERROR dominates the omitted
# integrals (the script also checks a much stronger uniform integrand bound).
T_MINUS = iv.mpf(["-2.41020292977619", "-2.41020292977618"])
T_PLUS = iv.mpf(["1.34739675103134", "1.34739675103135"])
CENTRAL_LEFT = iv.mpf("-2.41020292977618")
CENTRAL_RIGHT = iv.mpf("1.34739675103134")


def root_function(t):
    return iv.exp(t) - t - iv.mpf("2.5")


def x_base(t):
    return 1 + M * (t - iv.exp(t) + 1)


def q(x):
    return iv.mpf(4) / 3 * (1 - x) / (3 - x)


def q_prime(x):
    return -iv.mpf(8) / (3 * (3 - x) ** 2)


def q_second(x):
    return -iv.mpf(16) / (3 * (3 - x) ** 3)


def f(j, x):
    if j == 0:
        return q(x)
    if j == 1:
        return x * q(x)
    if j == 2:
        return x * x * q(x)
    raise ValueError(j)


def f_prime(j, x):
    if j == 0:
        return q_prime(x)
    if j == 1:
        return q(x) + x * q_prime(x)
    if j == 2:
        return 2 * x * q(x) + x * x * q_prime(x)
    raise ValueError(j)


def f_second(j, x):
    if j == 0:
        return q_second(x)
    if j == 1:
        return 2 * q_prime(x) + x * q_second(x)
    if j == 2:
        return 2 * q(x) + 4 * x * q_prime(x) + x * x * q_second(x)
    raise ValueError(j)


def interval_integral(integrand):
    """Enclose the integral on the true root-to-root interval."""

    step = (CENTRAL_RIGHT - CENTRAL_LEFT) / N_CELLS
    total = iv.mpf(0)
    for i in range(N_CELLS):
        cell = CENTRAL_LEFT + iv.mpf([i, i + 1]) * step
        total += step * integrand(cell)
    return total + TAIL_ERROR


def absolute_upper(interval):
    return abs(interval).b


def require(condition, message):
    """Raise an optimization-independent error if a certificate gate fails."""

    if not condition:
        raise RuntimeError(message)


def _raw_mpf_fraction(raw):
    """Convert an mpmath internal mpf tuple to an exact Fraction."""

    sign, mantissa, exponent, _bit_count = raw
    numerator = -mantissa if sign else mantissa
    if exponent >= 0:
        return Fraction(numerator << exponent)
    return Fraction(numerator, 1 << (-exponent))


def _fraction_string(value):
    return f"{value.numerator}/{value.denominator}"


def rational_bounds(value):
    lower_raw, upper_raw = value._mpi_
    return {
        "lower": _fraction_string(_raw_mpf_fraction(lower_raw)),
        "upper": _fraction_string(_raw_mpf_fraction(upper_raw)),
        "display": str(value),
    }


def main(json_output=False):
    # Monotonicity of exp(t)-t on each half-line makes these sign changes
    # unique-root certificates.
    require(
        root_function(iv.mpf("-2.41020292977619")).a > 0,
        "left root bracket has the wrong outer sign",
    )
    require(
        root_function(iv.mpf("-2.41020292977618")).b < 0,
        "left root bracket has the wrong inner sign",
    )
    require(
        root_function(iv.mpf("1.34739675103134")).b < 0,
        "right root bracket has the wrong inner sign",
    )
    require(
        root_function(iv.mpf("1.34739675103135")).a > 0,
        "right root bracket has the wrong outer sign",
    )

    chi = []
    lam = []
    second_integral = []
    endpoint_cells = (T_MINUS, T_PLUS)

    for j in range(3):
        f_at_zero = f(j, iv.mpf(0))
        chi_integrand = lambda t, j=j: f(j, x_base(t)) - f_at_zero
        lam_integrand = lambda t, j=j: f_prime(j, x_base(t))
        second_integrand = lambda t, j=j: f_second(j, x_base(t))

        # The omitted endpoint length is below 2e-14.  This check makes the
        # fixed 1e-10 tail allowance manifestly conservative.
        for integrand in (chi_integrand, lam_integrand, second_integrand):
            tail_bound = max(
                absolute_upper(integrand(endpoint_cells[0])),
                absolute_upper(integrand(endpoint_cells[1])),
            )
            require(tail_bound < 1000, "endpoint integrand bound exceeded")

        chi.append(interval_integral(chi_integrand))
        lam.append(interval_integral(lam_integrand))
        second_integral.append(interval_integral(second_integrand))

    endpoint_factor = (
        1 / (1 - iv.exp(T_PLUS)) - 1 / (1 - iv.exp(T_MINUS))
    )
    f_prime_at_zero = [q_prime(iv.mpf(0)), q(iv.mpf(0)), iv.mpf(0)]
    curvature_functional = [
        second_integral[j] - f_prime_at_zero[j] / M * endpoint_factor
        for j in range(3)
    ]

    determinant = chi[0] * lam[1] - chi[1] * lam[0]
    rhs_chi = -chi[2]
    rhs_lam = -lam[2]
    slope_a0 = (
        rhs_chi * lam[1] - chi[1] * rhs_lam
    ) / determinant
    slope_a1 = (
        chi[0] * rhs_lam - rhs_chi * lam[0]
    ) / determinant

    effective_curvature = (
        curvature_functional[2]
        + slope_a0 * curvature_functional[0]
        + slope_a1 * curvature_functional[1]
    )

    # These are the only strict interval inequalities imported by the proof.
    require(determinant.a > 0, "rank determinant is not strictly positive")
    require(
        effective_curvature.b < 0,
        "effective curvature is not strictly negative",
    )

    intervals = {}
    for j in range(3):
        intervals[f"C{j}"] = rational_bounds(chi[j])
        intervals[f"L{j}"] = rational_bounds(lam[j])
        intervals[f"R{j}"] = rational_bounds(curvature_functional[j])
    intervals["determinant"] = rational_bounds(determinant)
    intervals["A0_prime"] = rational_bounds(slope_a0)
    intervals["A1_prime"] = rational_bounds(slope_a1)
    intervals["effective_curvature"] = rational_bounds(effective_curvature)

    certificate = {
        "schema": "cutoff-certificate-v1",
        "backend": "mpmath.iv",
        "backend_version": mpmath.__version__,
        "decimal_digits": 30,
        "cells": N_CELLS,
        "root_brackets": {
            "T_minus": {
                "lower": "-241020292977619/100000000000000",
                "upper": "-120510146488809/50000000000000",
            },
            "T_plus": {
                "lower": "67369837551567/50000000000000",
                "upper": "26947935020627/20000000000000",
            },
        },
        "intervals": intervals,
        "gates": {
            "unique_endpoint_roots": True,
            "determinant_strictly_positive": True,
            "effective_curvature_strictly_negative": True,
        },
    }

    if json_output:
        print(json.dumps(certificate, indent=2, sort_keys=True))
        return

    for j in range(3):
        print(
            f"j={j}: Dchi={chi[j]}, Dlambda={lam[j]}, "
            f"M={curvature_functional[j]}"
        )
    print(f"determinant={determinant}")
    print(f"a0'(0)={slope_a0}")
    print(f"a1'(0)={slope_a1}")
    print(f"d/drho (lambda^-)'(1)|_0={effective_curvature}")
    print("PASS: all interval certificate gates passed.")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--json", action="store_true", help="emit exact rational JSON")
    arguments = parser.parse_args()
    main(json_output=arguments.json)


==> anc/certify_cutoff_extension_arb.py <==
"""Independent Arb certificate for the cutoff-response realization.

This script recomputes every interval quantity reported by
``certify_cutoff_extension.py`` using python-flint's Arb real-ball
arithmetic.  It deliberately does not import mpmath or the mpmath
certificate.  The two implementations therefore share only the analytic
formulas recorded in Appendix A of the paper.

The composite interval Riemann sum uses exact rational cell endpoints.
The two omitted endpoint pieces are enclosed directly from the certified
root brackets; no empirical or floating-point tail estimate is used.

Run from the repository root with

    python3 experiments/certify_cutoff_extension_arb.py

Pass ``--json`` for exact rational bounds suitable for the cross-backend
gate in ``crosscheck_cutoff_certificates.py``.
"""

from __future__ import annotations

import argparse
from decimal import Decimal, ROUND_CEILING, ROUND_FLOOR, localcontext
from fractions import Fraction
import json

import flint
from flint import arb, ctx, fmpq


DECIMAL_DIGITS = 80
N_CELLS = 500
ctx.dps = DECIMAL_DIGITS

M = arb(2) / 3

# Exact decimal rationals.  Monotonicity plus strict endpoint signs below
# certifies one and only one root in each bracket.
T_MINUS_LO = fmpq(-241020292977619, 10**14)
T_MINUS_HI = fmpq(-241020292977618, 10**14)
T_PLUS_LO = fmpq(134739675103134, 10**14)
T_PLUS_HI = fmpq(134739675103135, 10**14)


def ball(lo: fmpq, hi: fmpq) -> arb:
    """Return an Arb ball containing the exact rational interval [lo, hi]."""

    if lo > hi:
        raise ValueError("interval endpoints are reversed")
    return arb((lo + hi) / 2, (hi - lo) / 2)


T_MINUS = ball(T_MINUS_LO, T_MINUS_HI)
T_PLUS = ball(T_PLUS_LO, T_PLUS_HI)


def root_function(t: arb) -> arb:
    return t.exp() - t - arb(5) / 2


def root_derivative(t: arb) -> arb:
    return t.exp() - 1


def x_base(t: arb) -> arb:
    return 1 + M * (t - t.exp() + 1)


def q(x: arb) -> arb:
    return arb(4) / 3 * (1 - x) / (3 - x)


def q_prime(x: arb) -> arb:
    return -arb(8) / (3 * (3 - x) ** 2)


def q_second(x: arb) -> arb:
    return -arb(16) / (3 * (3 - x) ** 3)


def basis(j: int, x: arb) -> arb:
    if j == 0:
        return q(x)
    if j == 1:
        return x * q(x)
    if j == 2:
        return x * x * q(x)
    raise ValueError(j)


def basis_prime(j: int, x: arb) -> arb:
    if j == 0:
        return q_prime(x)
    if j == 1:
        return q(x) + x * q_prime(x)
    if j == 2:
        return 2 * x * q(x) + x * x * q_prime(x)
    raise ValueError(j)


def basis_second(j: int, x: arb) -> arb:
    if j == 0:
        return q_second(x)
    if j == 1:
        return 2 * q_prime(x) + x * q_second(x)
    if j == 2:
        return 2 * q(x) + 4 * x * q_prime(x) + x * x * q_second(x)
    raise ValueError(j)


def require(condition: bool, message: str) -> None:
    if not condition:
        raise RuntimeError(message)


def interval_integral(integrand) -> arb:
    """Enclose the integral between the two certified endpoint roots."""

    central_left = T_MINUS_HI
    central_right = T_PLUS_LO
    step = (central_right - central_left) / N_CELLS
    step_ball = arb(step)
    total = arb(0)
    for i in range(N_CELLS):
        lo = central_left + i * step
        hi = lo + step
        total += step_ball * integrand(ball(lo, hi))

    # The true endpoint lies somewhere in its bracket.  Hence the omitted
    # integration length belongs to [0, bracket width].  Multiplication by
    # the natural Arb range of the integrand encloses each omitted integral,
    # including its sign, without an ad hoc tail allowance.
    left_length = ball(fmpq(0), T_MINUS_HI - T_MINUS_LO)
    right_length = ball(fmpq(0), T_PLUS_HI - T_PLUS_LO)
    total += left_length * integrand(T_MINUS)
    total += right_length * integrand(T_PLUS)
    return total


def _fraction_string(value: Fraction) -> str:
    return f"{value.numerator}/{value.denominator}"


def _decimal_outer(value: Fraction, rounding: str) -> str:
    """Readable 15-place outward rounding; exact bounds remain in JSON."""

    with localcontext() as decimal_context:
        decimal_context.prec = 120
        decimal_value = Decimal(value.numerator) / Decimal(value.denominator)
        return format(
            decimal_value.quantize(Decimal("1e-15"), rounding=rounding),
            "f",
        )


def rational_bounds(value: arb) -> dict[str, str]:
    """Serialize an Arb ball as exact rational outer bounds."""

    midpoint, radius, exponent = map(int, value.mid_rad_10exp())
    scale = Fraction(10) ** exponent
    lower = Fraction(midpoint - radius) * scale
    upper = Fraction(midpoint + radius) * scale
    return {
        "lower": _fraction_string(lower),
        "upper": _fraction_string(upper),
        "display": (
            f"[{_decimal_outer(lower, ROUND_FLOOR)}, "
            f"{_decimal_outer(upper, ROUND_CEILING)}]"
        ),
    }


def exact_bracket(lo: fmpq, hi: fmpq) -> dict[str, str]:
    return {
        "lower": str(lo),
        "upper": str(hi),
    }


def compute_certificate() -> dict:
    # Endpoint signs and derivative signs prove existence and uniqueness in
    # both brackets, independently of the mpmath implementation.
    require(root_function(arb(T_MINUS_LO)) > 0, "left outer endpoint sign failed")
    require(root_function(arb(T_MINUS_HI)) < 0, "left inner endpoint sign failed")
    require(root_derivative(T_MINUS) < 0, "left root monotonicity failed")
    require(root_function(arb(T_PLUS_LO)) < 0, "right inner endpoint sign failed")
    require(root_function(arb(T_PLUS_HI)) > 0, "right outer endpoint sign failed")
    require(root_derivative(T_PLUS) > 0, "right root monotonicity failed")

    c_values: list[arb] = []
    l_values: list[arb] = []
    second_integrals: list[arb] = []
    for j in range(3):
        value_at_zero = basis(j, arb(0))
        c_values.append(
            interval_integral(
                lambda t, j=j, value_at_zero=value_at_zero:
                basis(j, x_base(t)) - value_at_zero
            )
        )
        l_values.append(
            interval_integral(lambda t, j=j: basis_prime(j, x_base(t)))
        )
        second_integrals.append(
            interval_integral(lambda t, j=j: basis_second(j, x_base(t)))
        )

    endpoint_factor = 1 / (1 - T_PLUS.exp()) - 1 / (1 - T_MINUS.exp())
    prime_at_zero = [q_prime(arb(0)), q(arb(0)), arb(0)]
    r_values = [
        second_integrals[j] - prime_at_zero[j] / M * endpoint_factor
        for j in range(3)
    ]

    determinant = c_values[0] * l_values[1] - c_values[1] * l_values[0]
    rhs_c = -c_values[2]
    rhs_l = -l_values[2]
    slope_a0 = (rhs_c * l_values[1] - c_values[1] * rhs_l) / determinant
    slope_a1 = (c_values[0] * rhs_l - rhs_c * l_values[0]) / determinant
    effective_curvature = (
        r_values[2] + slope_a0 * r_values[0] + slope_a1 * r_values[1]
    )

    require(determinant > 0, "rank determinant is not strictly positive")
    require(effective_curvature < 0, "effective curvature is not strictly negative")

    intervals: dict[str, dict[str, str]] = {}
    for j in range(3):
        intervals[f"C{j}"] = rational_bounds(c_values[j])
        intervals[f"L{j}"] = rational_bounds(l_values[j])
        intervals[f"R{j}"] = rational_bounds(r_values[j])
    intervals["determinant"] = rational_bounds(determinant)
    intervals["A0_prime"] = rational_bounds(slope_a0)
    intervals["A1_prime"] = rational_bounds(slope_a1)
    intervals["effective_curvature"] = rational_bounds(effective_curvature)

    return {
        "schema": "cutoff-certificate-v1",
        "backend": "python-flint/Arb",
        "backend_version": flint.__version__,
        "decimal_digits": DECIMAL_DIGITS,
        "cells": N_CELLS,
        "root_brackets": {
            "T_minus": exact_bracket(T_MINUS_LO, T_MINUS_HI),
            "T_plus": exact_bracket(T_PLUS_LO, T_PLUS_HI),
        },
        "intervals": intervals,
        "gates": {
            "unique_endpoint_roots": True,
            "determinant_strictly_positive": True,
            "effective_curvature_strictly_negative": True,
        },
    }


def print_human(certificate: dict) -> None:
    intervals = certificate["intervals"]
    print("backend=python-flint/Arb " + certificate["backend_version"])
    print(f"precision={DECIMAL_DIGITS} decimal digits; cells={N_CELLS}")
    print("T_minus=" + str(certificate["root_brackets"]["T_minus"]))
    print("T_plus=" + str(certificate["root_brackets"]["T_plus"]))
    for j in range(3):
        print(
            f"j={j}: C={intervals[f'C{j}']['display']}, "
            f"L={intervals[f'L{j}']['display']}, "
            f"R={intervals[f'R{j}']['display']}"
        )
    print("determinant=" + intervals["determinant"]["display"])
    print("A0'(0)=" + intervals["A0_prime"]["display"])
    print("A1'(0)=" + intervals["A1_prime"]["display"])
    print(
        "d/drho (lambda^-)'(1)|_0="
        + intervals["effective_curvature"]["display"]
    )
    print("PASS: all independent Arb certificate gates passed.")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--json", action="store_true", help="emit exact rational JSON")
    args = parser.parse_args()
    certificate = compute_certificate()
    if args.json:
        print(json.dumps(certificate, indent=2, sort_keys=True))
    else:
        print_human(certificate)


if __name__ == "__main__":
    main()


==> anc/crosscheck_cutoff_certificates.py <==
"""Run and compare the independent mpmath.iv and Arb certificates.

Each backend proves its own root-uniqueness and strict-sign gates.  This
driver additionally checks that every independently enclosed quantity has a
nonempty pairwise intersection.  Intersection is a consistency test, not a
replacement for either backend's rigorous sign proof.
"""

from __future__ import annotations

from fractions import Fraction
import json
from pathlib import Path
import subprocess
import sys


EXPECTED_SIGNS = {
    "C0": -1,
    "C1": 1,
    "C2": 1,
    "L0": -1,
    "L1": -1,
    "L2": -1,
    "R0": -1,
    "R1": -1,
    "R2": -1,
    "determinant": 1,
    "A0_prime": -1,
    "A1_prime": -1,
    "effective_curvature": -1,
}


def require(condition: bool, message: str) -> None:
    if not condition:
        raise RuntimeError(message)


def parse_fraction(text: str) -> Fraction:
    return Fraction(text)


def bounds(certificate: dict, name: str) -> tuple[Fraction, Fraction]:
    interval = certificate["intervals"][name]
    lower = parse_fraction(interval["lower"])
    upper = parse_fraction(interval["upper"])
    require(lower <= upper, f"{certificate['backend']} returned reversed {name} bounds")
    return lower, upper


def run_certificate(path: Path) -> dict:
    output = subprocess.check_output(
        [sys.executable, str(path), "--json"],
        text=True,
    )
    certificate = json.loads(output)
    require(certificate.get("schema") == "cutoff-certificate-v1", "schema mismatch")
    return certificate


def compact(value: Fraction) -> str:
    return f"{float(value):.16g}"


def main() -> None:
    directory = Path(__file__).resolve().parent
    certificates = [
        run_certificate(directory / "certify_cutoff_extension.py"),
        run_certificate(directory / "certify_cutoff_extension_arb.py"),
    ]
    first, second = certificates

    require(
        first["root_brackets"] == second["root_brackets"],
        "the two backends did not use identical exact root brackets",
    )
    for certificate in certificates:
        gates = certificate["gates"]
        require(gates["unique_endpoint_roots"], "root-uniqueness gate failed")
        require(
            gates["determinant_strictly_positive"],
            "backend determinant gate failed",
        )
        require(
            gates["effective_curvature_strictly_negative"],
            "backend effective-curvature gate failed",
        )

    print(
        "backends="
        + ", ".join(
            f"{item['backend']} {item['backend_version']}" for item in certificates
        )
    )
    print("root brackets: identical exact rationals; both uniqueness gates PASS")

    for name, expected_sign in EXPECTED_SIGNS.items():
        first_lo, first_hi = bounds(first, name)
        second_lo, second_hi = bounds(second, name)
        for certificate, lower, upper in (
            (first, first_lo, first_hi),
            (second, second_lo, second_hi),
        ):
            if expected_sign > 0:
                require(lower > 0, f"{certificate['backend']} did not prove {name}>0")
            else:
                require(upper < 0, f"{certificate['backend']} did not prove {name}<0")

        overlap_lo = max(first_lo, second_lo)
        overlap_hi = min(first_hi, second_hi)
        require(overlap_lo <= overlap_hi, f"independent {name} enclosures are disjoint")
        print(
            f"{name}: overlap=[{compact(overlap_lo)}, {compact(overlap_hi)}]; "
            f"both sign gates PASS"
        )

    print("PASS: independent certificates agree and all cross-backend gates passed.")


if __name__ == "__main__":
    main()


==> anc/experiments/biological_cycle_continuation.py <==
#!/usr/bin/env python3
"""One-parameter numerical continuations through the biological cycle wedges.

For each sign class, this script follows the directly interpretable response
path obtained by varying ``a0`` while ``a1`` and ``rho`` are fixed.  The same
event-driven physical Poincare map used in
``biological_cycle_validation.py`` is recomputed at every slice.  The output
is computational evidence; it is not a validated continuation or a
substitute for the analytic theorem.
"""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

from biological_cycle_validation import (
    POSITIVE_CONFIGURATIONS,
    BiologicalParameters,
    scan_configuration,
    smooth_jet,
    write_csv,
)

matplotlib.rcParams.update({"pdf.fonttype": 42, "ps.fonttype": 42})


ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "experiments" / "results"


OFFSETS = {
    "three_cycle_sign": [1e-9, 0.0, -1e-9],
    "two_cycle_sign": [0.0, -3e-7, -9e-7],
}


def main() -> None:
    RESULTS.mkdir(parents=True, exist_ok=True)
    path_rows: list[dict[str, object]] = []
    root_rows: list[dict[str, object]] = []

    for label in ["three_cycle_sign", "two_cycle_sign"]:
        configuration = POSITIVE_CONFIGURATIONS[label]
        center = configuration["parameters"]
        for index, a0_offset in enumerate(OFFSETS[label]):
            pars = BiologicalParameters(
                delta=center.delta,
                rho=center.rho,
                a0=center.a0 + a0_offset,
                a1=center.a1,
            )
            grazing, achieved_a, achieved_b, smooth_c = smooth_jet(
                pars, 0.05, None
            )
            roots, _ = scan_configuration(
                pars,
                grazing,
                0.05,
                float(configuration["q_min"]),
                float(configuration["q_max"]),
                count=15,
            )
            path_rows.append(
                {
                    "case": label,
                    "path_index": index,
                    "a0_offset": a0_offset,
                    "a0": pars.a0,
                    "a1": pars.a1,
                    "grazing_log_y": grazing,
                    "achieved_a": achieved_a,
                    "achieved_b": achieved_b,
                    "smooth_c": smooth_c,
                    "root_count_in_scanned_neighborhood": len(roots),
                }
            )
            for branch, q in enumerate(roots, start=1):
                root_rows.append(
                    {
                        "case": label,
                        "path_index": index,
                        "a0_offset": a0_offset,
                        "a0": pars.a0,
                        "a1": pars.a1,
                        "branch_at_slice": branch,
                        "q": q,
                    }
                )
            print(
                f"{label}: a0 offset={a0_offset:+.3e}, "
                f"(a0,a1)=({pars.a0:+.10f},{pars.a1:+.10f}), roots={roots}",
                flush=True,
            )

    write_csv(RESULTS / "biological_positive_delta_continuation_path.csv", path_rows)
    write_csv(RESULTS / "biological_positive_delta_continuation_roots.csv", root_rows)

    figure, axes = plt.subplots(1, 2, figsize=(10.2, 4.4), constrained_layout=True)
    specifications = [
        ("three_cycle_sign", 1e9, r"$a_0-a_0^*\;(10^{-9})$", 1e-5),
        ("two_cycle_sign", 1e6, r"$a_0-a_0^*\;(10^{-6})$", 1e-4),
    ]
    for axis, (label, scale, xlabel, linear_threshold) in zip(
        axes, specifications, strict=True
    ):
        selected = [row for row in root_rows if row["case"] == label]
        axis.scatter(
            [float(row["a0_offset"]) * scale for row in selected],
            [float(row["q"]) for row in selected],
            s=27,
            color="#2166ac",
            zorder=3,
        )
        axis.axhline(0.0, color="#666666", ls="--", lw=0.8)
        axis.set_yscale("symlog", linthresh=linear_threshold, linscale=0.8)
        axis.set_xlabel(xlabel)
        axis.set_ylabel(r"Poincare fixed point $q$")
        count = 3 if label == "three_cycle_sign" else 2
        rho = POSITIVE_CONFIGURATIONS[label]["parameters"].rho
        axis.set_title(
            rf"$\varrho={rho:+.2f}$: continuation of the {count}-cycle class"
        )
        axis.grid(alpha=0.2)
    figure.savefig(RESULTS / "biological_positive_delta_continuation.pdf")
    figure.savefig(RESULTS / "biological_positive_delta_continuation.png", dpi=240)
    plt.close(figure)

    payload = {
        "description": (
            "ordinary floating-point continuation along fixed-a1 response "
            "paths; not a validated continuation"
        ),
        "delta": 0.01,
        "x_section": 0.05,
        "path_points": len(path_rows),
        "fixed_points": len(root_rows),
        "cases": {
            label: {
                "fixed_a1": POSITIVE_CONFIGURATIONS[label]["parameters"].a1,
                "a0_offsets": OFFSETS[label],
                "root_counts": [
                    int(row["root_count_in_scanned_neighborhood"])
                    for row in path_rows
                    if row["case"] == label
                ],
            }
            for label in OFFSETS
        },
    }
    (RESULTS / "summary_biological_continuation.json").write_text(
        json.dumps(payload, indent=2) + "\n"
    )
    print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/experiments/biological_cycle_validation.py <==
#!/usr/bin/env python3
"""Reproducible numerical evidence for the cutoff-Gause realization.

This script has two deliberately separated roles.

1.  At ``delta=0`` it refines the two explicit points on the singular
    implicit branch ``chi=lambda_minus=0`` and records numerical margins.
2.  At a fixed positive predator death rate it constructs an event-driven
    Poincare map for the *physical* piecewise model in logarithmic
    coordinates.  Nearby response parameters are tuned to exhibit the sharp
    three-cycle (rho>0) and two-cycle (rho<0) alternatives.

All integrations and nonlinear solves in this file use ordinary floating
point arithmetic.  They are numerical evidence and are not used as proof of
the analytic cyclicity theorem or of the interval-certified base-point
implicit-function calculation.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Callable, Iterable

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import brentq, root


matplotlib.rcParams.update(
    {
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.size": 9.5,
        "axes.titlesize": 10.0,
        "axes.labelsize": 9.5,
        "legend.fontsize": 8.0,
    }
)

ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "experiments" / "results"


@dataclass(frozen=True)
class BiologicalParameters:
    delta: float
    rho: float
    a0: float
    a1: float


SINGULAR_SEEDS = {
    "three_cycle_sign": BiologicalParameters(
        delta=0.0,
        rho=0.05,
        a0=-0.5019727513528267,
        a1=-0.035947758839823464,
    ),
    "two_cycle_sign": BiologicalParameters(
        delta=0.0,
        rho=-0.05,
        a0=-0.49802749501679927,
        a1=0.03592849993824767,
    ),
}


# Positive-death-rate configurations found by the continuation routine below.
# They are stored so that the principal reproducibility run verifies the actual
# return maps without depending on a nonlinear solver's stopping path.  Pass
# ``--retune`` to reconstruct them from the singular branch seeds.
POSITIVE_CONFIGURATIONS = {
    "three_cycle_sign": {
        "parameters": BiologicalParameters(
            delta=0.01,
            rho=0.05,
            a0=-0.5014790869078154,
            a1=-0.034391698051135115,
        ),
        "target_a": 2.1e-9,
        "target_b": -2.0e-3,
        "q_min": -0.10,
        "q_max": 5.0e-5,
        "expected_roots": 3,
    },
    "two_cycle_sign": {
        "parameters": BiologicalParameters(
            delta=0.01,
            rho=-0.05,
            a0=-0.49805249931752094,
            a1=0.036017286253429585,
        ),
        "target_a": -1.0e-6,
        "target_b": 0.0,
        "q_min": -0.02,
        "q_max": 5.0e-3,
        "expected_roots": 2,
    },
}


def b_left(x: float | np.ndarray, pars: BiologicalParameters):
    return 1.0 + (x - 1.0) * (pars.a0 + pars.a1 * x + pars.rho * x * x)


def b_left_prime(x: float | np.ndarray, pars: BiologicalParameters):
    return (
        pars.a0
        + pars.a1 * (2.0 * x - 1.0)
        + pars.rho * (3.0 * x * x - 2.0 * x)
    )


def b_left_second(x: float | np.ndarray, pars: BiologicalParameters):
    return 2.0 * pars.a1 + pars.rho * (6.0 * x - 2.0)


def p_left(x: float | np.ndarray, pars: BiologicalParameters):
    return x * b_left(x, pars)


def p_left_prime(x: float | np.ndarray, pars: BiologicalParameters):
    return b_left(x, pars) + x * b_left_prime(x, pars)


def p_left_second(x: float | np.ndarray, pars: BiologicalParameters):
    return 2.0 * b_left_prime(x, pars) + x * b_left_second(x, pars)


def g_left(x: float | np.ndarray, pars: BiologicalParameters):
    return (1.0 - x / 3.0) / b_left(x, pars)


def g_left_prime(x: float | np.ndarray, pars: BiologicalParameters):
    b = b_left(x, pars)
    bp = b_left_prime(x, pars)
    return (-b / 3.0 - (1.0 - x / 3.0) * bp) / (b * b)


def _layer_endpoint(
    x0: float,
    pars: BiologicalParameters,
    direction: float,
    *,
    rtol: float = 2e-12,
    atol: float = 2e-14,
) -> tuple[float, float, float]:
    """Return ``(T, y(T), integral_0^T g'(X)dt)`` at ``X=0``."""

    y0 = float(g_left(x0, pars))

    def rhs(_time: float, state: np.ndarray) -> np.ndarray:
        x, y, lam = map(float, state)
        del lam
        return np.array([g_left(x, pars) - y, y, g_left_prime(x, pars)])

    def hit_axis(_time: float, state: np.ndarray) -> float:
        return float(state[0])

    hit_axis.terminal = True
    hit_axis.direction = 0.0
    solution = solve_ivp(
        rhs,
        (0.0, direction * 20.0),
        np.array([x0, y0, 0.0]),
        method="DOP853",
        events=hit_axis,
        rtol=rtol,
        atol=np.array([atol, atol, atol]),
        max_step=0.025,
    )
    if len(solution.t_events[0]) != 1:
        raise RuntimeError(
            f"layer endpoint not reached from x0={x0}, direction={direction}; "
            f"last={solution.y[:, -1]}"
        )
    state = solution.y_events[0][0]
    return float(solution.t_events[0][0]), float(state[1]), float(state[2])


def singular_characteristics(
    pars: BiologicalParameters, x0: float = 1.0
) -> dict[str, float]:
    t_minus, y_alpha, lam_minus = _layer_endpoint(x0, pars, -1.0)
    t_plus, y_omega, lam_plus = _layer_endpoint(x0, pars, +1.0)
    g0 = float(g_left(0.0, pars))
    chi = y_omega - y_alpha - g0 * math.log(y_omega / y_alpha)
    lam = lam_plus - lam_minus
    return {
        "x0": x0,
        "T_minus": t_minus,
        "T_plus": t_plus,
        "y_alpha": y_alpha,
        "y_omega": y_omega,
        "chi": chi,
        "lambda_minus": lam,
    }


def refine_singular_branch(seed: BiologicalParameters) -> BiologicalParameters:
    def residual(coefficients: np.ndarray) -> np.ndarray:
        pars = BiologicalParameters(
            delta=0.0,
            rho=seed.rho,
            a0=float(coefficients[0]),
            a1=float(coefficients[1]),
        )
        metrics = singular_characteristics(pars)
        return np.array([metrics["chi"], metrics["lambda_minus"]])

    solution = root(
        residual,
        np.array([seed.a0, seed.a1]),
        method="hybr",
        tol=2e-11,
    )
    if not solution.success or np.linalg.norm(residual(solution.x), ord=np.inf) > 2e-9:
        raise RuntimeError(f"singular branch solve failed: {solution.message}")
    return BiologicalParameters(0.0, seed.rho, float(solution.x[0]), float(solution.x[1]))


def finite_difference_jacobian(
    function: Callable[[np.ndarray], np.ndarray], point: np.ndarray, step: float
) -> np.ndarray:
    columns = []
    for index in range(len(point)):
        offset = np.zeros_like(point)
        offset[index] = step
        columns.append((function(point + offset) - function(point - offset)) / (2 * step))
    return np.column_stack(columns)


def singular_branch_summary(pars: BiologicalParameters) -> dict[str, object]:
    metrics = singular_characteristics(pars)
    lambda_prime_steps = [2e-3, 1e-3, 5e-4, 2.5e-4]
    lambda_primes = []
    for step in lambda_prime_steps:
        plus = singular_characteristics(pars, 1.0 + step)["lambda_minus"]
        minus = singular_characteristics(pars, 1.0 - step)["lambda_minus"]
        lambda_primes.append((plus - minus) / (2.0 * step))

    def char_map(coefficients: np.ndarray) -> np.ndarray:
        varied = BiologicalParameters(
            0.0, pars.rho, float(coefficients[0]), float(coefficients[1])
        )
        values = singular_characteristics(varied)
        return np.array([values["chi"], values["lambda_minus"]])

    jacobians = []
    for step in [2e-5, 1e-5, 5e-6]:
        jac = finite_difference_jacobian(
            char_map, np.array([pars.a0, pars.a1]), step
        )
        jacobians.append(
            {"step": step, "matrix": jac.tolist(), "determinant": float(np.linalg.det(jac))}
        )

    grid = np.linspace(0.0, 1.0, 2001)
    response = p_left(grid, pars)
    slope = p_left_prime(grid, pars)
    curvature = p_left_second(grid, pars)
    bvals = b_left(grid, pars)
    margins = {
        "min_B": float(np.min(bvals)),
        "min_p_on_x_ge_1e-3": float(np.min(response[grid >= 1e-3])),
        "min_p_prime": float(np.min(slope)),
        "max_p_second": float(np.max(curvature)),
        "p_prime_at_zero": float(p_left_prime(0.0, pars)),
        "p_prime_at_one_minus": float(p_left_prime(1.0, pars)),
        "grazing_beta": float((2.0 / 3.0) * p_left_prime(1.0, pars)),
    }
    return {
        "parameters": asdict(pars),
        "characteristics": metrics,
        "lambda_prime_finite_differences": [
            {"step": step, "value": value}
            for step, value in zip(lambda_prime_steps, lambda_primes, strict=True)
        ],
        "rank_jacobian_finite_differences": jacobians,
        "biological_margins_grid_2001": margins,
        "expected_sharp_count": 3 if pars.rho > 0 else 2,
        "evidence_label": "ordinary floating-point numerical evidence",
    }


def _safe_exp(value: float) -> float:
    if value < -745.0:
        return 0.0
    return math.exp(value)


def log_rhs(
    _time: float,
    state: np.ndarray,
    pars: BiologicalParameters,
    *,
    reference: bool,
    forced_branch: str | None = None,
) -> np.ndarray:
    """Physical or smooth-minus vector field in ``(log x, log y)``."""

    u, v = map(float, state)
    x = _safe_exp(u)
    y = _safe_exp(v)
    if forced_branch not in {None, "left", "cap"}:
        raise ValueError(f"unknown forced branch {forced_branch}")
    use_left = reference or forced_branch == "left" or (
        forced_branch is None and x <= 1.0
    )
    if use_left:
        b = float(b_left(x, pars))
        p = x * b
        p_over_x = b
    else:
        p = 1.0
        p_over_x = 1.0 / x
    return np.array([1.0 - x / 3.0 - p_over_x * y, -pars.delta + p])


def _integrate_event(
    state0: np.ndarray,
    pars: BiologicalParameters,
    event: Callable[[float, np.ndarray], float],
    *,
    reference: bool,
    t_max: float,
    dense: bool = False,
    forced_branch: str | None = None,
    reverse: bool = False,
    max_step: float = 0.35,
    rtol: float = 3e-10,
    atol: float = 3e-11,
) -> tuple[np.ndarray, float, object]:
    event.terminal = True
    time_sign = -1.0 if reverse else 1.0
    solution = solve_ivp(
        lambda t, z: time_sign
        * log_rhs(t, z, pars, reference=reference, forced_branch=forced_branch),
        (0.0, t_max),
        np.asarray(state0, dtype=float),
        method="DOP853",
        events=event,
        dense_output=dense,
        rtol=rtol,
        atol=np.array([atol, atol]),
        max_step=max_step,
    )
    if len(solution.t_events[0]) != 1:
        raise RuntimeError(
            f"positive-delta event not reached (reference={reference}); "
            f"status={solution.status}, last={solution.y[:, -1]}"
        )
    return solution.y_events[0][0], float(solution.t_events[0][0]), solution


def _event_u(value: float, direction: float):
    def event(_time: float, state: np.ndarray) -> float:
        return float(state[0] - value)

    event.direction = direction
    return event


def _event_turning(
    pars: BiologicalParameters,
    *,
    reference: bool,
    direction: float = -1.0,
    forced_branch: str | None = None,
):
    def event(time: float, state: np.ndarray) -> float:
        return float(
            log_rhs(
                time,
                state,
                pars,
                reference=reference,
                forced_branch=forced_branch,
            )[0]
        )

    event.direction = direction
    return event


def reference_maximum_details(
    log_y_section: float,
    pars: BiologicalParameters,
    x_section: float,
    *,
    dense: bool = False,
    tolerance_factor: float = 1.0,
) -> tuple[float, float, np.ndarray, object]:
    u_section = math.log(x_section)
    state0 = np.array([u_section, log_y_section])
    if log_rhs(0.0, state0, pars, reference=True)[0] <= 0.0:
        raise RuntimeError("section input is not on the right-going branch")
    state0 = state0 + 1e-10 * log_rhs(0.0, state0, pars, reference=True)
    state, time, solution = _integrate_event(
        state0,
        pars,
        _event_turning(pars, reference=True),
        reference=True,
        t_max=30.0,
        dense=dense,
        forced_branch="left",
        rtol=3e-10 * tolerance_factor,
        atol=3e-11 * tolerance_factor,
    )
    return _safe_exp(float(state[0])), time, state, solution


def reference_maximum(
    log_y_section: float,
    pars: BiologicalParameters,
    x_section: float,
    *,
    tolerance_factor: float = 1.0,
) -> tuple[float, float]:
    maximum, time, _, _ = reference_maximum_details(
        log_y_section,
        pars,
        x_section,
        tolerance_factor=tolerance_factor,
    )
    return maximum, time


def singular_lower_section_guess(pars: BiologicalParameters, x_section: float) -> float:
    """Lower fast-orbit hit at ``delta=0`` used only to bracket grazing."""

    y0 = 2.0 / 3.0

    def rhs(_time: float, state: np.ndarray) -> np.ndarray:
        x, y = map(float, state)
        return np.array([g_left(x, pars) - y, y])

    def event(_time: float, state: np.ndarray) -> float:
        return float(state[0] - x_section)

    event.terminal = True
    event.direction = 0.0
    solution = solve_ivp(
        rhs,
        (0.0, -20.0),
        np.array([1.0, y0]),
        method="DOP853",
        events=event,
        rtol=2e-12,
        atol=2e-14,
        max_step=0.025,
    )
    if len(solution.t_events[0]) != 1:
        raise RuntimeError("could not locate singular lower section hit")
    return math.log(float(solution.y_events[0][0][1]))


def grazing_input(
    pars: BiologicalParameters,
    x_section: float,
    guess: float | None = None,
) -> float:
    if guess is None:
        guess = singular_lower_section_guess(pars, x_section)

    def penetration(log_y: float) -> float:
        return reference_maximum(log_y, pars, x_section)[0] - 1.0

    widths = [0.03, 0.06, 0.12, 0.24, 0.45]
    for width in widths:
        left, right = guess - width, guess + width
        try:
            fl, fr = penetration(left), penetration(right)
        except RuntimeError:
            continue
        if fl * fr <= 0.0:
            return float(brentq(penetration, left, right, xtol=2e-11, rtol=2e-11))
    raise RuntimeError(f"could not bracket moving grazing input near {guess}")


def poincare_return(
    log_y_section: float,
    pars: BiologicalParameters,
    x_section: float,
    *,
    reference: bool,
    trajectory: bool = False,
    penetrating: bool | None = None,
    tolerance_factor: float = 1.0,
) -> tuple[float, float, list[np.ndarray]]:
    """Return to ``x=x_section`` with ``xdot>0`` after one full excursion."""

    u_section = math.log(x_section)
    state0 = np.array([u_section, log_y_section])
    vector0 = log_rhs(
        0.0, state0, pars, reference=reference, forced_branch="left"
    )
    if vector0[0] <= 0.0:
        raise RuntimeError("Poincare input is not right-going")
    state0 = state0 + 1e-10 * vector0
    fast_solutions: list[tuple[object, float | None]] = []
    fast_time = 0.0
    if reference:
        state_left, elapsed, solution = _integrate_event(
            state0,
            pars,
            _event_u(u_section, -1.0),
            reference=True,
            t_max=80.0,
            dense=trajectory,
            forced_branch="left",
            rtol=3e-10 * tolerance_factor,
            atol=3e-11 * tolerance_factor,
        )
        fast_time += elapsed
        fast_solutions.append((solution, None))
    else:
        if penetrating is None:
            reference_xmax, reference_time, state_maximum, reference_solution = (
                reference_maximum_details(
                    log_y_section,
                    pars,
                    x_section,
                    dense=trajectory,
                    tolerance_factor=tolerance_factor,
                )
            )
            penetrating = reference_xmax > 1.0
        elif penetrating:
            reference_xmax, reference_time, state_maximum, reference_solution = (
                reference_maximum_details(
                    log_y_section,
                    pars,
                    x_section,
                    dense=trajectory,
                    tolerance_factor=tolerance_factor,
                )
            )
        else:
            reference_xmax = 0.0
            reference_time = 0.0
            state_maximum = np.empty(2)
            reference_solution = None
        if not penetrating:
            state_left, elapsed, solution = _integrate_event(
                state0,
                pars,
                _event_u(u_section, -1.0),
                reference=False,
                t_max=80.0,
                dense=trajectory,
                forced_branch="left",
                rtol=3e-10 * tolerance_factor,
                atol=3e-11 * tolerance_factor,
            )
            fast_time += elapsed
            fast_solutions.append((solution, None))
        else:
            state_up, backward_time, _ = _integrate_event(
                state_maximum,
                pars,
                _event_u(0.0, -1.0),
                reference=False,
                t_max=40.0,
                forced_branch="left",
                rtol=3e-10 * tolerance_factor,
                atol=3e-11 * tolerance_factor,
                reverse=True,
            )
            time_to_up = reference_time - backward_time
            if time_to_up <= 0.0:
                raise RuntimeError("invalid reconstructed incoming switch time")
            fast_time += time_to_up
            if trajectory:
                fast_solutions.append((reference_solution, time_to_up))
            state_up = state_up.copy()
            state_up[0] = 1e-13
            state_down, elapsed, solution = _integrate_event(
                state_up,
                pars,
                _event_u(0.0, -1.0),
                reference=False,
                t_max=40.0,
                dense=trajectory,
                forced_branch="cap",
                rtol=3e-10 * tolerance_factor,
                atol=3e-11 * tolerance_factor,
            )
            fast_time += elapsed
            fast_solutions.append((solution, None))
            state_down = state_down.copy()
            state_down[0] = -1e-13
            state_left, elapsed, solution = _integrate_event(
                state_down,
                pars,
                _event_u(u_section, -1.0),
                reference=False,
                t_max=40.0,
                dense=trajectory,
                forced_branch="left",
                rtol=3e-10 * tolerance_factor,
                atol=3e-11 * tolerance_factor,
            )
            fast_time += elapsed
            fast_solutions.append((solution, None))
    state_left = state_left + 1e-10 * log_rhs(
        0.0,
        state_left,
        pars,
        reference=reference,
        forced_branch="left",
    )
    slow_limit = max(300.0, 12.0 / pars.delta)
    state_return, time_slow, sol_slow = _integrate_event(
        state_left,
        pars,
        _event_u(u_section, +1.0),
        reference=reference,
        t_max=slow_limit,
        dense=trajectory,
        forced_branch="left",
        rtol=3e-10 * tolerance_factor,
        atol=3e-11 * tolerance_factor,
    )
    segments: list[np.ndarray] = []
    if trajectory:
        for solution, stop_time in [*fast_solutions, (sol_slow, None)]:
            count = max(500, int(4 * len(solution.t)))
            end_time = solution.t[-1] if stop_time is None else stop_time
            times = np.linspace(solution.t[0], end_time, count)
            segments.append(np.asarray(solution.sol(times)))
    return float(state_return[1]), fast_time + time_slow, segments


def return_displacement(
    q: float,
    grazing_log_y: float,
    pars: BiologicalParameters,
    x_section: float,
    *,
    reference: bool,
    tolerance_factor: float = 1.0,
) -> float:
    log_y = grazing_log_y - q
    returned, _, _ = poincare_return(
        log_y,
        pars,
        x_section,
        reference=reference,
        penetrating=None if reference else q > 0.0,
        tolerance_factor=tolerance_factor,
    )
    return log_y - returned


def smooth_jet(
    pars: BiologicalParameters,
    x_section: float,
    grazing_guess: float | None,
    h: float = 3e-4,
) -> tuple[float, float, float, float]:
    grazing = grazing_input(pars, x_section, grazing_guess)
    values = [
        return_displacement(-index * h, grazing, pars, x_section, reference=True)
        for index in range(3)
    ]
    a = values[0]
    b = (3.0 * values[0] - 4.0 * values[1] + values[2]) / (2.0 * h)
    c = (values[0] - 2.0 * values[1] + values[2]) / (2.0 * h * h)
    return grazing, a, b, c


def tune_positive_delta(
    center: BiologicalParameters,
    *,
    delta: float,
    x_section: float,
    target_a: float,
    target_b: float,
    verbose: bool = True,
) -> tuple[BiologicalParameters, float, dict[str, object]]:
    guess = [None]
    history: list[dict[str, float]] = []

    def residual(coefficients: np.ndarray) -> np.ndarray:
        pars = BiologicalParameters(
            delta=delta,
            rho=center.rho,
            a0=float(coefficients[0]),
            a1=float(coefficients[1]),
        )
        grazing, a, b, c = smooth_jet(pars, x_section, guess[0])
        guess[0] = grazing
        history.append(
            {"a0": pars.a0, "a1": pars.a1, "grazing_log_y": grazing, "a": a, "b": b, "c": c}
        )
        if verbose:
            print(
                f"rho={pars.rho:+.3f} a0={pars.a0:+.10f} a1={pars.a1:+.10f} "
                f"a={a:+.5e} b={b:+.5e} c={c:+.5e}",
                flush=True,
            )
        return np.array([a - target_a, b - target_b])

    solution = root(
        residual,
        np.array([center.a0, center.a1]),
        method="hybr",
        tol=5e-8,
    )
    if not solution.success:
        raise RuntimeError(f"positive-delta tuning failed: {solution.message}")
    pars = BiologicalParameters(
        delta=delta,
        rho=center.rho,
        a0=float(solution.x[0]),
        a1=float(solution.x[1]),
    )
    grazing, a, b, c = smooth_jet(pars, x_section, guess[0])
    return pars, grazing, {
        "target_a": target_a,
        "target_b": target_b,
        "achieved_a": a,
        "achieved_b": b,
        "smooth_quadratic_coefficient": c,
        "solver_success": bool(solution.success),
        "solver_message": str(solution.message),
        "solver_evaluations": int(solution.nfev),
        "history": history,
    }


def _roots_from_grid(function: Callable[[float], float], grid: np.ndarray) -> list[float]:
    values = [float(function(float(value))) for value in grid]
    roots: list[float] = []
    for left, right, fleft, fright in zip(
        grid[:-1], grid[1:], values[:-1], values[1:], strict=True
    ):
        if fleft == 0.0:
            roots.append(float(left))
        elif fleft * fright < 0.0:
            roots.append(
                float(brentq(function, float(left), float(right), xtol=3e-10))
            )
    unique: list[float] = []
    for value in sorted(roots):
        if not unique or abs(value - unique[-1]) > 2e-7:
            unique.append(value)
    return unique


def scan_configuration(
    pars: BiologicalParameters,
    grazing: float,
    x_section: float,
    q_min: float,
    q_max: float,
    count: int = 101,
) -> tuple[list[float], list[dict[str, object]]]:
    negative = np.linspace(q_min, -1e-8, count // 2)
    positive = np.geomspace(1e-8, q_max, count - count // 2)
    grid = np.unique(np.concatenate([negative, [0.0], positive]))
    cache: dict[float, float] = {}

    def displacement(q: float) -> float:
        key = round(float(q), 14)
        if key not in cache:
            cache[key] = return_displacement(
                q, grazing, pars, x_section, reference=False
            )
        return cache[key]

    roots = _roots_from_grid(displacement, grid)
    rows = [{"q": float(q), "displacement": displacement(float(q))} for q in grid]
    return roots, rows


def physical_maximum(
    log_y_section: float,
    pars: BiologicalParameters,
    x_section: float,
) -> float:
    u_section = math.log(x_section)
    state0 = np.array([u_section, log_y_section])
    state0 = state0 + 1e-10 * log_rhs(
        0.0, state0, pars, reference=False, forced_branch="left"
    )
    reference_xmax, _, state_reference_maximum, _ = reference_maximum_details(
        log_y_section, pars, x_section
    )
    if reference_xmax <= 1.0:
        return reference_xmax
    state_up, _, _ = _integrate_event(
        state_reference_maximum,
        pars,
        _event_u(0.0, -1.0),
        reference=False,
        t_max=30.0,
        forced_branch="left",
        reverse=True,
    )
    state_up = state_up.copy()
    state_up[0] = 1e-13
    state_maximum, _, _ = _integrate_event(
        state_up,
        pars,
        _event_turning(
            pars, reference=False, forced_branch="cap", direction=-1.0
        ),
        reference=False,
        t_max=30.0,
        forced_branch="cap",
    )
    return _safe_exp(float(state_maximum[0]))


def root_metrics(
    q: float,
    grazing: float,
    pars: BiologicalParameters,
    x_section: float,
) -> tuple[dict[str, object], list[np.ndarray]]:
    log_y = grazing - q
    returned, period, segments = poincare_return(
        log_y,
        pars,
        x_section,
        reference=False,
        trajectory=True,
        penetrating=q > 0.0,
    )
    step = min(2e-6, max(2e-8, abs(q) / 20.0))
    plus = poincare_return(
        log_y + step,
        pars,
        x_section,
        reference=False,
        penetrating=q - step > 0.0,
    )[0]
    minus = poincare_return(
        log_y - step,
        pars,
        x_section,
        reference=False,
        penetrating=q + step > 0.0,
    )[0]
    multiplier = (plus - minus) / (2.0 * step)
    xmax = physical_maximum(log_y, pars, x_section)
    return (
        {
            "q": q,
            "log_y_section": log_y,
            "y_section": math.exp(log_y),
            "return_residual_log_y": returned - log_y,
            "period": period,
            "poincare_multiplier": multiplier,
            "stable": abs(multiplier) < 1.0,
            "physical_x_max": xmax,
            "penetrates_switch": xmax > 1.0,
            "finite_difference_step": step,
        },
        segments,
    )


def fractional_coefficient_fit(
    pars: BiologicalParameters,
    grazing: float,
    x_section: float,
) -> dict[str, object]:
    q_values = np.geomspace(2e-5, 8e-4, 12)
    ratios = []
    for q in q_values:
        physical = return_displacement(
            float(q), grazing, pars, x_section, reference=False
        )
        smooth = return_displacement(
            float(q), grazing, pars, x_section, reference=True
        )
        ratios.append((physical - smooth) / float(q) ** 1.5)
    slope, intercept = np.polyfit(np.sqrt(q_values), np.asarray(ratios), 1)
    return {
        "q_values": q_values.tolist(),
        "ratios": [float(value) for value in ratios],
        "fitted_d": float(intercept),
        "sqrt_q_correction": float(slope),
    }


def dense_displacement_rows(
    label: str,
    pars: BiologicalParameters,
    grazing: float,
    x_section: float,
    roots: list[float],
) -> list[dict[str, object]]:
    if label == "three_cycle_sign":
        windows = {
            "nonpenetrating": np.linspace(-0.078, -0.050, 91),
            "penetrating_zoom": np.linspace(0.0, 1.2e-5, 121),
        }
    else:
        windows = {
            "nonpenetrating": np.linspace(-0.008, -0.003, 91),
            "penetrating_zoom": np.linspace(0.0, 3.0e-4, 121),
        }
    rows: list[dict[str, object]] = []
    for window, grid in windows.items():
        grid = np.unique(
            np.concatenate(
                [grid, np.asarray([q for q in roots if grid[0] <= q <= grid[-1]])]
            )
        )
        for q in grid:
            rows.append(
                {
                    "case": label,
                    "window": window,
                    "q": float(q),
                    "displacement_log_y": return_displacement(
                        float(q), grazing, pars, x_section, reference=False
                    ),
                }
            )
    return rows


def plot_displacements(
    rows: list[dict[str, object]], root_rows: list[dict[str, object]]
) -> None:
    # This figure is reduced to journal text width.  Use source sizes that
    # remain legible after the roughly 0.65 scaling in the SIADS layout.
    figure, axes = plt.subplots(2, 2, figsize=(9.2, 7.2), constrained_layout=True)
    case_titles = {
        "three_cycle_sign": r"$\varrho=1/20$",
        "two_cycle_sign": r"$\varrho=-1/20$",
    }
    q_scales = {
        ("three_cycle_sign", "nonpenetrating"): 1.0e-2,
        ("three_cycle_sign", "penetrating_zoom"): 1.0e-5,
        ("two_cycle_sign", "nonpenetrating"): 1.0e-3,
        ("two_cycle_sign", "penetrating_zoom"): 1.0e-4,
    }
    for row_index, label in enumerate(["three_cycle_sign", "two_cycle_sign"]):
        for column_index, window in enumerate(
            ["nonpenetrating", "penetrating_zoom"]
        ):
            axis = axes[row_index, column_index]
            selected = [
                row for row in rows if row["case"] == label and row["window"] == window
            ]
            q = np.asarray([row["q"] for row in selected], dtype=float)
            q_scale = q_scales[(label, window)]
            q_display = q / q_scale
            displacement = np.asarray(
                [row["displacement_log_y"] for row in selected], dtype=float
            )
            axis.plot(q_display, displacement, color="#204a87", lw=2.1)
            axis.axhline(0.0, color="black", lw=1.0)
            if window == "penetrating_zoom":
                axis.axvline(0.0, color="#666666", ls="--", lw=1.0)
            for root_row in root_rows:
                root_q = float(root_row["q"])
                if (
                    root_row["case"] == label
                    and q[0] - 1e-14 <= root_q <= q[-1] + 1e-14
                ):
                    root_display = root_q / q_scale
                    axis.plot(
                        root_display, 0.0, "o", color="#b2182b", ms=7.0, zorder=4
                    )
                    axis.annotate(
                        rf"$q_{{{int(root_row['orbit'])}}}$",
                        (root_display, 0.0),
                        xytext=(5, 7),
                        textcoords="offset points",
                        color="#8b0000",
                        fontsize=11.0,
                    )
            axis.ticklabel_format(axis="x", style="plain", useOffset=False)
            axis.ticklabel_format(
                axis="y", style="sci", scilimits=(-2, 2), useMathText=True
            )
            axis.tick_params(axis="both", which="major", labelsize=11.5)
            axis.xaxis.get_offset_text().set_fontsize(10.5)
            axis.yaxis.get_offset_text().set_fontsize(10.5)
            axis.grid(alpha=0.2)
            exponent = int(round(math.log10(q_scale)))
            axis.set_xlabel(
                rf"penetration coordinate $q$ ($\times10^{{{exponent}}}$)",
                fontsize=12.5,
            )
            axis.set_ylabel(r"$\log y-P(\log y)$", fontsize=12.5)
            side = "nonpenetrating side" if column_index == 0 else "grazing-side zoom"
            panel = chr(ord("a") + 2 * row_index + column_index)
            axis.set_title(
                f"({panel}) {case_titles[label]}; {side}",
                fontsize=12.5,
                pad=7.0,
            )
    figure.get_layout_engine().set(h_pad=0.08, hspace=0.10, w_pad=0.05, wspace=0.06)
    figure.savefig(RESULTS / "biological_positive_delta_displacements.pdf")
    figure.savefig(RESULTS / "biological_positive_delta_displacements.png", dpi=240)
    plt.close(figure)


def plot_phase_portraits(
    root_rows: list[dict[str, object]],
    trajectories: dict[tuple[str, float], list[np.ndarray]],
    parameters: dict[str, BiologicalParameters],
) -> None:
    figure, axes = plt.subplots(1, 2, figsize=(10.2, 4.6), constrained_layout=True)
    colors = ["#2166ac", "#b2182b", "#4d9221"]
    for axis, label in zip(
        axes, ["three_cycle_sign", "two_cycle_sign"], strict=True
    ):
        pars = parameters[label]
        case_roots = [row for row in root_rows if row["case"] == label]
        for index, row in enumerate(case_roots):
            segments = trajectories[(label, float(row["q"]))]
            x = np.concatenate([np.exp(np.clip(segment[0], -745.0, 700.0)) for segment in segments])
            y = np.concatenate([np.exp(np.clip(segment[1], -745.0, 700.0)) for segment in segments])
            # In both sign classes the second return-map fixed point can lie
            # close to the first at the global phase-plane scale.  Draw it as
            # a red dashed trace above the solid orbit: this makes two (or
            # three) distinct cycles legible without exaggerating separation.
            overlapping_cycle = index == 1
            axis.plot(
                x,
                y,
                color=colors[index],
                lw=1.45 if overlapping_cycle else 1.15,
                ls=(0, (4.0, 2.2)) if overlapping_cycle else "-",
                zorder=4 if overlapping_cycle else 3,
                label=rf"cycle {index + 1}: $q={float(row['q']):.3g}$",
            )
        x_left = np.linspace(0.0, 1.0, 500)
        x_right = np.linspace(1.0, 2.95, 500)
        axis.plot(x_left, g_left(x_left, pars), "k--", lw=1.0, label="prey nullcline")
        axis.plot(x_right, x_right * (1.0 - x_right / 3.0), "k--", lw=1.0)
        x_equilibrium = brentq(lambda x: p_left(x, pars) - pars.delta, 0.0, 0.1)
        y_equilibrium = float(g_left(x_equilibrium, pars))
        axis.plot(x_equilibrium, y_equilibrium, "k*", ms=7, label="positive equilibrium")
        axis.axvline(1.0, color="#666666", lw=0.9, ls=":", label="switch $x=1$")
        axis.set_xlim(0.0, 1.35)
        axis.set_ylim(0.0, 2.8)
        axis.set_xlabel("prey density $x$")
        axis.set_ylabel("predator density $y$")
        count = 3 if label == "three_cycle_sign" else 2
        axis.set_title(
            rf"$\varepsilon=0.01$, $\varrho={pars.rho:+.2f}$: {count} cycles"
        )
        axis.grid(alpha=0.18)
        axis.legend(fontsize=7.5, loc="upper right")
    figure.savefig(RESULTS / "biological_positive_delta_phase_portraits.pdf")
    figure.savefig(RESULTS / "biological_positive_delta_phase_portraits.png", dpi=240)
    plt.close(figure)


def run_positive_delta(*, retune: bool = False) -> dict[str, object]:
    x_section = 0.05
    all_displacements: list[dict[str, object]] = []
    all_roots: list[dict[str, object]] = []
    trajectories: dict[tuple[str, float], list[np.ndarray]] = {}
    summaries: dict[str, object] = {}
    parameters: dict[str, BiologicalParameters] = {}

    for label, configuration in POSITIVE_CONFIGURATIONS.items():
        if retune:
            center = refine_singular_branch(SINGULAR_SEEDS[label])
            pars, grazing, tuning = tune_positive_delta(
                center,
                delta=0.01,
                x_section=x_section,
                target_a=float(configuration["target_a"]),
                target_b=float(configuration["target_b"]),
                verbose=True,
            )
        else:
            pars = configuration["parameters"]
            grazing, a, b, c = smooth_jet(pars, x_section, None)
            tuning = {
                "target_a": configuration["target_a"],
                "target_b": configuration["target_b"],
                "achieved_a": a,
                "achieved_b": b,
                "smooth_quadratic_coefficient": c,
                "stored_configuration_verification": True,
            }
        parameters[label] = pars
        roots, _ = scan_configuration(
            pars,
            grazing,
            x_section,
            float(configuration["q_min"]),
            float(configuration["q_max"]),
            count=101,
        )
        if len(roots) != int(configuration["expected_roots"]):
            raise RuntimeError(
                f"{label}: expected {configuration['expected_roots']} roots, found {roots}"
            )
        case_root_rows = []
        for orbit, q in enumerate(roots, start=1):
            metrics, segments = root_metrics(q, grazing, pars, x_section)
            row = {"case": label, "orbit": orbit, **metrics}
            case_root_rows.append(row)
            all_roots.append(row)
            trajectories[(label, float(q))] = segments
        dense_rows = dense_displacement_rows(
            label, pars, grazing, x_section, roots
        )
        all_displacements.extend(dense_rows)
        fractional = fractional_coefficient_fit(pars, grazing, x_section)
        summaries[label] = {
            "parameters": asdict(pars),
            "x_section": x_section,
            "grazing_log_y": grazing,
            "grazing_y": math.exp(grazing),
            "tuning": tuning,
            "fractional_fit": fractional,
            "cd": float(tuning["smooth_quadratic_coefficient"]) * float(fractional["fitted_d"]),
            "root_count": len(case_root_rows),
            "roots": case_root_rows,
        }

    write_csv(RESULTS / "biological_positive_delta_roots.csv", all_roots)
    write_csv(
        RESULTS / "biological_positive_delta_displacements.csv", all_displacements
    )
    plot_displacements(all_displacements, all_roots)
    plot_phase_portraits(all_roots, trajectories, parameters)
    payload = {
        "description": (
            "ordinary floating-point event-driven Poincare computations; "
            "numerical evidence, not theorem proof or interval certification"
        ),
        "cases": summaries,
    }
    (RESULTS / "summary_biological_positive_delta.json").write_text(
        json.dumps(payload, indent=2) + "\n"
    )
    print(json.dumps(payload, indent=2))
    return payload


def write_csv(path: Path, rows: Iterable[dict[str, object]]) -> None:
    rows = list(rows)
    if not rows:
        raise ValueError(f"no rows for {path}")
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def run_singular_only() -> dict[str, object]:
    RESULTS.mkdir(parents=True, exist_ok=True)
    summaries: dict[str, object] = {}
    rows = []
    for label, seed in SINGULAR_SEEDS.items():
        refined = refine_singular_branch(seed)
        summary = singular_branch_summary(refined)
        summaries[label] = summary
        row = {
            "case": label,
            **asdict(refined),
            **summary["characteristics"],
            **summary["biological_margins_grid_2001"],
            "lambda_prime_finest": summary["lambda_prime_finite_differences"][-1]["value"],
            "rank_determinant_finest": summary["rank_jacobian_finite_differences"][-1]["determinant"],
        }
        rows.append(row)
    write_csv(RESULTS / "biological_singular_branches.csv", rows)
    payload = {
        "description": "floating-point refinement; not an interval certificate",
        "cases": summaries,
    }
    (RESULTS / "summary_biological_singular.json").write_text(
        json.dumps(payload, indent=2) + "\n"
    )
    print(json.dumps(payload, indent=2))
    return payload


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--mode", choices=["singular", "positive", "all"], default="all"
    )
    parser.add_argument(
        "--retune",
        action="store_true",
        help="reconstruct the stored positive-delta configurations",
    )
    args = parser.parse_args()
    if args.mode in {"singular", "all"}:
        run_singular_only()
    if args.mode == "singular":
        return
    run_positive_delta(retune=args.retune)


if __name__ == "__main__":
    main()


==> anc/experiments/certify_biological_branch_capd.cpp <==
// Rigorous nonzero theorem-point certificate for the cutoff Gause family.
//
// The program uses CAPD::DynSys validated C^1 Poincare maps.  Parameters
// a0,a1 are appended as constant state variables, so the derivative returned
// by CAPD contains rigorous derivatives of both x=0 hitting maps with respect
// to the biological coefficients.  A two-dimensional interval-Newton test
// then proves one and only one zero of (chi(1),lambda^-(1)) in each exact
// decimal theorem box.  CAPD is run on a slightly larger exact dyadic
// superbox, and the certified Newton image is required to lie inside the
// theorem box.  No floating-point ODE solution is used as a proof step.

#include <capd/capdlib.h>

#include <algorithm>
#include <iomanip>
#include <iostream>
#include <limits>
#include <stdexcept>
#include <string>

using capd::C1HORect2Set;
using capd::ICoordinateSection;
using capd::IMap;
using capd::IMatrix;
using capd::IOdeSolver;
using capd::IPoincareMap;
using capd::IVector;
using capd::interval;

namespace {

constexpr int kTaylorOrder = 30;
constexpr double kTolerance = 1e-13;
constexpr int kShapeCells = 4096;  // dyadic cells cover [0,1] exactly.

struct Hit {
  IVector point;
  IMatrix derivative;
  interval time;
};

struct CharacteristicEvaluation {
  IVector value;
  IMatrix derivative;
  interval lambda_x0;
  Hit forward;
  Hit backward;
};

struct ShapeMargins {
  double b_lower;
  double p_prime_lower;
  double p_second_upper;
  interval p_prime_at_one;
  interval grazing_beta;
};

struct CaseSpec {
  int rho_sign;
  double a0_center;
  double a1_center;
  const char* theorem_a0_lower;
  const char* theorem_a0_upper;
  const char* theorem_a1_lower;
  const char* theorem_a1_upper;
  double certified_a0_lower;
  double certified_a0_upper;
  double certified_a1_lower;
  double certified_a1_upper;
  const char* label;
};

std::string vector_field(bool backward) {
  const std::string b = "(1+(x-1)*(a0+a1*x+rho*x*x))";
  const std::string n = "(1-x/3)";
  const std::string bp =
      "(a0+a1*(2*x-1)+rho*(3*x*x-2*x))";
  const std::string g = "(" + n + "/" + b + ")";
  const std::string gp =
      "((-" + b + "/3-" + n + "*" + bp + ")/(" + b + "*" + b + "))";
  if (!backward) {
    return "par:rho;var:x,y,z,a0,a1;fun:" + g + "-y,y," + gp
        + ",0,0;";
  }
  return "par:rho;var:x,y,z,a0,a1;fun:y-" + g + ",-y,-" + gp
      + ",0,0;";
}

Hit validated_hit(bool backward, const interval& rho, const interval& a0,
                  const interval& a1) {
  IMap field(vector_field(backward));
  field.setParameter("rho", rho);
  IOdeSolver solver(field, kTaylorOrder);
  solver.setAbsoluteTolerance(kTolerance);
  solver.setRelativeTolerance(kTolerance);
  ICoordinateSection axis(5, 0);  // x=0
  IPoincareMap map(solver, axis, capd::poincare::PlusMinus);

  IVector initial(5);
  initial[0] = interval(1);
  initial[1] = interval(2) / interval(3);
  initial[2] = interval(0);
  initial[3] = a0;
  initial[4] = a1;
  C1HORect2Set set(initial);
  IMatrix monodromy(5, 5);
  interval time;
  IVector point = map(set, monodromy, time);
  IMatrix derivative = map.computeDP(point, monodromy, time);
  return {point, derivative, time};
}

CharacteristicEvaluation evaluate_characteristics(
    const interval& rho, const interval& a0, const interval& a1) {
  Hit forward = validated_hit(false, rho, a0, a1);
  Hit backward = validated_hit(true, rho, a0, a1);

  const interval one_minus_a0 = interval(1) - a0;
  const interval g0 = interval(1) / one_minus_a0;
  const interval dg0_da0 = interval(1) /
      (one_minus_a0 * one_minus_a0);

  IVector value(2);
  value[0] = forward.point[1] - backward.point[1]
      - g0 * log(forward.point[1] / backward.point[1]);
  value[1] = forward.point[2] - backward.point[2];

  IMatrix derivative(2, 2);
  for (int j = 0; j < 2; ++j) {
    const int state_column = 3 + j;
    const interval dy_forward = forward.derivative[1][state_column];
    const interval dy_backward = backward.derivative[1][state_column];
    const interval dl_forward = forward.derivative[2][state_column];
    const interval dl_backward = backward.derivative[2][state_column];
    const interval dg0 = j == 0 ? dg0_da0 : interval(0);
    derivative[0][j] = dy_forward - dy_backward
        - dg0 * log(forward.point[1] / backward.point[1])
        - g0 * (dy_forward / forward.point[1]
                - dy_backward / backward.point[1]);
    derivative[1][j] = dl_forward - dl_backward;
  }

  // The HHY cycle label changes the initial point as
  // (x0,g(x0)).  Chain the validated section-map derivative with this
  // tangent vector at x0=1.
  const interval b_prime_at_one = a0 + a1 + rho;
  const interval g_prime_at_one = -interval(1) / interval(3)
      - (interval(2) / interval(3)) * b_prime_at_one;
  const interval dl_forward_dx0 = forward.derivative[2][0]
      + forward.derivative[2][1] * g_prime_at_one;
  const interval dl_backward_dx0 = backward.derivative[2][0]
      + backward.derivative[2][1] * g_prime_at_one;

  return {value, derivative, dl_forward_dx0 - dl_backward_dx0,
          forward, backward};
}

ShapeMargins certify_shape(const interval& rho, const interval& a0,
                           const interval& a1) {
  double b_lower = std::numeric_limits<double>::infinity();
  double p_prime_lower = std::numeric_limits<double>::infinity();
  double p_second_upper = -std::numeric_limits<double>::infinity();

  for (int i = 0; i < kShapeCells; ++i) {
    // kShapeCells is a power of two, so both binary64 endpoints are the
    // exact dyadic cell endpoints.
    const interval x(static_cast<double>(i) / kShapeCells,
                     static_cast<double>(i + 1) / kShapeCells);
    const interval b = interval(1)
        + (x - interval(1)) * (a0 + a1 * x + rho * x * x);
    const interval b_prime = a0 + a1 * (interval(2) * x - interval(1))
        + rho * (interval(3) * x * x - interval(2) * x);
    const interval b_second = interval(2) * a1
        + rho * (interval(6) * x - interval(2));
    const interval p_prime = b + x * b_prime;
    const interval p_second = interval(2) * b_prime + x * b_second;
    b_lower = std::min(b_lower, b.leftBound());
    p_prime_lower = std::min(p_prime_lower, p_prime.leftBound());
    p_second_upper = std::max(p_second_upper, p_second.rightBound());
  }

  const interval p_prime_at_one = interval(1) + a0 + a1 + rho;
  const interval grazing_beta = (interval(2) / interval(3))
      * p_prime_at_one;
  return {b_lower, p_prime_lower, p_second_upper,
          p_prime_at_one, grazing_beta};
}

void print_interval(const interval& value) {
  std::cout << '[' << value.leftBound() << ',' << value.rightBound() << ']';
}

void print_vector(const IVector& value) {
  std::cout << '[';
  for (unsigned int i = 0; i < value.dimension(); ++i) {
    if (i) std::cout << ',';
    print_interval(value[i]);
  }
  std::cout << ']';
}

void print_matrix(const IMatrix& value) {
  std::cout << '[';
  for (unsigned int i = 0; i < value.numberOfRows(); ++i) {
    if (i) std::cout << ',';
    std::cout << '[';
    for (unsigned int j = 0; j < value.numberOfColumns(); ++j) {
      if (j) std::cout << ',';
      print_interval(value[i][j]);
    }
    std::cout << ']';
  }
  std::cout << ']';
}

bool certify_case(const CaseSpec& spec, bool first) {
  // interval(1)/interval(20) is an outward-rounded enclosure of the exact
  // rational 1/20, not the binary64 approximation to decimal 0.05.
  const interval rho = interval(spec.rho_sign) / interval(20);
  IVector center(2), box(2);
  center[0] = interval(spec.a0_center);
  center[1] = interval(spec.a1_center);
  // The input endpoints below are exact hexadecimal binary64 constants.  Each
  // lies one binary64 step outward from the nearest binary representation of
  // the corresponding exact decimal endpoint in the theorem.  Thus this
  // CAPD box strictly contains the theorem box.  The independent semantic
  // checker verifies that enclosure with exact rational arithmetic and also
  // requires the Newton image to lie strictly inside the theorem box.
  box[0] = interval(spec.certified_a0_lower, spec.certified_a0_upper);
  box[1] = interval(spec.certified_a1_lower, spec.certified_a1_upper);

  const CharacteristicEvaluation at_center =
      evaluate_characteristics(rho, center[0], center[1]);
  const CharacteristicEvaluation on_box =
      evaluate_characteristics(rho, box[0], box[1]);
  const IVector newton = center - capd::matrixAlgorithms::gauss(
      on_box.derivative, at_center.value);
  const interval determinant =
      on_box.derivative[0][0] * on_box.derivative[1][1]
      - on_box.derivative[0][1] * on_box.derivative[1][0];
  const ShapeMargins shape = certify_shape(rho, box[0], box[1]);

  const interval g0 = interval(1) / (interval(1) - box[0]);
  const interval lower_original_xdot = g0 - on_box.backward.point[1];
  const interval upper_original_xdot = g0 - on_box.forward.point[1];
  const bool newton_gate = capd::vectalg::subsetInterior(newton, box);
  const bool determinant_gate = determinant.leftBound() > 0;
  const bool lambda_gate = spec.rho_sign > 0
      ? on_box.lambda_x0.rightBound() < 0
      : on_box.lambda_x0.leftBound() > 0;
  const bool hit_gate = lower_original_xdot.leftBound() > 0
      && upper_original_xdot.rightBound() < 0;
  const bool shape_gate = shape.b_lower > 0
      && shape.p_prime_lower > 0
      && shape.p_second_upper < 0
      && shape.p_prime_at_one.leftBound() > 0
      && shape.grazing_beta.leftBound() > 0;
  const bool all_gates = newton_gate && determinant_gate && lambda_gate
      && hit_gate && shape_gate;

  if (!first) std::cout << ",\n";
  std::cout << "    {\n"
            << "      \"label\":\"" << spec.label << "\",\n"
            << "      \"rho_exact\":\""
            << (spec.rho_sign > 0 ? "1/20" : "-1/20") << "\",\n"
            << "      \"rho_enclosure\":";
  print_interval(rho);
  std::cout << ",\n      \"theorem_parameter_box\":[[\""
            << spec.theorem_a0_lower << "\",\""
            << spec.theorem_a0_upper << "\"],[\""
            << spec.theorem_a1_lower << "\",\""
            << spec.theorem_a1_upper << "\"]],\n"
            << "      \"certified_parameter_superbox\":";
  print_vector(box);
  std::cout << ",\n      \"validated_F_at_center\":";
  print_vector(at_center.value);
  std::cout << ",\n      \"validated_DF_on_box\":";
  print_matrix(on_box.derivative);
  std::cout << ",\n      \"determinant_DF\":";
  print_interval(determinant);
  std::cout << ",\n      \"interval_newton_image\":";
  print_vector(newton);
  std::cout << ",\n      \"lambda_cycle_label_derivative\":";
  print_interval(on_box.lambda_x0);
  std::cout << ",\n      \"hitting_times\":{\"T_minus\":";
  print_interval(-on_box.backward.time);
  std::cout << ",\"T_plus\":";
  print_interval(on_box.forward.time);
  std::cout << "},\n      \"axis_hits\":{\"y_alpha\":";
  print_interval(on_box.backward.point[1]);
  std::cout << ",\"y_omega\":";
  print_interval(on_box.forward.point[1]);
  std::cout << "},\n      \"hit_transversality\":{\"lower_original_xdot\":";
  print_interval(lower_original_xdot);
  std::cout << ",\"upper_original_xdot\":";
  print_interval(upper_original_xdot);
  std::cout << "},\n      \"shape_margins\":{"
            << "\"B_lower\":" << shape.b_lower << ','
            << "\"p_prime_lower\":" << shape.p_prime_lower << ','
            << "\"p_second_upper\":" << shape.p_second_upper << ','
            << "\"p_prime_at_one\":";
  print_interval(shape.p_prime_at_one);
  std::cout << ",\"grazing_beta\":";
  print_interval(shape.grazing_beta);
  std::cout << "},\n      \"gates\":{"
            << "\"interval_newton_interior\":"
            << (newton_gate ? "true" : "false") << ','
            << "\"determinant_positive\":"
            << (determinant_gate ? "true" : "false") << ','
            << "\"lambda_derivative_has_claimed_sign\":"
            << (lambda_gate ? "true" : "false") << ','
            << "\"transverse_axis_hits\":"
            << (hit_gate ? "true" : "false") << ','
            << "\"biological_shape_admissible\":"
            << (shape_gate ? "true" : "false") << ','
            << "\"all_pass\":" << (all_gates ? "true" : "false")
            << "}\n    }";
  return all_gates;
}

}  // namespace

int main() {
  std::cout << std::setprecision(17);
  try {
    const CaseSpec cases[] = {
        {+1, -0.5019727513528273, -0.03594775883982224,
         "-0.50197275145282727", "-0.50197275125282725",
         "-0.035947758939822244", "-0.035947758739822241",
         -0x1.0102928df2310p-1, -0x1.0102928c3a62ep-1,
         -0x1.267bea205a57dp-5, -0x1.267bea04dd77dp-5,
         "rho_positive_three_cycle_sign"},
        {-1, -0.49802749501679927, 0.03592849993824767,
         "-0.49802749511679928", "-0.49802749491679926",
         "0.035928499838247668", "0.035928500038247671",
         -0x1.fdfaeb70244dcp-2, -0x1.fdfaeb6cb4b1ap-2,
         0x1.2653867996723p-5, 0x1.2653869513523p-5,
         "rho_negative_two_cycle_sign"},
    };
    bool all_pass = true;
    std::cout << "{\n"
              << "  \"schema\":\"biological-branch-capd-v2\",\n"
              << "  \"backend\":\"CAPD::DynSys 5.3.0\",\n"
              << "  \"method\":\"validated C1 Poincare maps plus interval Newton\",\n"
              << "  \"taylor_order\":" << kTaylorOrder << ",\n"
              << "  \"absolute_relative_tolerance\":" << kTolerance << ",\n"
              << "  \"shape_subdivision_cells\":" << kShapeCells << ",\n"
              << "  \"cases\":[\n";
    for (int i = 0; i < 2; ++i) {
      all_pass = certify_case(cases[i], i == 0) && all_pass;
    }
    std::cout << "\n  ],\n  \"all_cases_pass\":"
              << (all_pass ? "true" : "false") << "\n}\n";
    return all_pass ? 0 : 2;
  } catch (const std::exception& error) {
    std::cerr << "CAPD certificate failed: " << error.what() << '\n';
    return 1;
  }
}


==> anc/experiments/check_biological_branch_capd_certificate.py <==
#!/usr/bin/env python3
"""Validate and compare two CAPD branch certificates semantically.

CAPD uses outward-rounded binary64 interval arithmetic.  Correct builds may
therefore print different final decimal digits on different compiler and
architecture combinations.  Bytewise identity is not a mathematical
reproducibility criterion.  This standard-library checker reconstructs the
reported proof gates with exact rational arithmetic, verifies that every
certified dyadic parameter superbox contains the exact decimal theorem box
while the Newton image lies inside that theorem box, and then requires every
corresponding rigorous interval from the two builds to overlap.
"""

from __future__ import annotations

import argparse
import json
import math
import sys
from decimal import Decimal, InvalidOperation
from fractions import Fraction
from pathlib import Path
from typing import Any


Interval = tuple[Fraction, Fraction]


class CertificateError(ValueError):
    """Raised when a certificate fails a structural or mathematical gate."""


TOP_LEVEL_KEYS = {
    "schema",
    "backend",
    "method",
    "taylor_order",
    "absolute_relative_tolerance",
    "shape_subdivision_cells",
    "cases",
    "all_cases_pass",
}

CASE_KEYS = {
    "label",
    "rho_exact",
    "rho_enclosure",
    "theorem_parameter_box",
    "certified_parameter_superbox",
    "validated_F_at_center",
    "validated_DF_on_box",
    "determinant_DF",
    "interval_newton_image",
    "lambda_cycle_label_derivative",
    "hitting_times",
    "axis_hits",
    "hit_transversality",
    "shape_margins",
    "gates",
}

GATE_KEYS = {
    "interval_newton_interior",
    "determinant_positive",
    "lambda_derivative_has_claimed_sign",
    "transverse_axis_hits",
    "biological_shape_admissible",
    "all_pass",
}

# The decimal strings below are exact published theorem data.  Separately,
# numeric endpoints emitted by the C++ program are interpreted as round-trip
# names for exact binary64 values via float.as_integer_ratio().
EXPECTED_CASES = (
    {
        "label": "rho_positive_three_cycle_sign",
        "rho_exact": "1/20",
        "lambda_sign": -1,
        "center": ("-0.5019727513528273", "-0.03594775883982224"),
        "theorem_parameter_box": (
            ("-0.50197275145282727", "-0.50197275125282725"),
            ("-0.035947758939822244", "-0.035947758739822241"),
        ),
        "manuscript": {
            "determinant": ("1.1941593312", "1.1941593352"),
            "lambda": ("-0.1048330993", "-0.1048330959"),
            "p_prime_lower": "0.5120062563",
            "p_second_upper": "-0.8476526041",
            "p_prime_at_one": ("0.5120794896", "0.5120794901"),
            "grazing_beta": ("0.3413863264", "0.3413863267"),
            "lower_xdot_lower": "0.6061",
            "upper_xdot_upper": "-1.8979",
        },
    },
    {
        "label": "rho_negative_two_cycle_sign",
        "rho_exact": "-1/20",
        "lambda_sign": +1,
        "center": ("-0.49802749501679927", "0.03592849993824767"),
        "theorem_parameter_box": (
            ("-0.49802749511679928", "-0.49802749491679926"),
            ("0.035928499838247668", "0.035928500038247671"),
        ),
        "manuscript": {
            "determinant": ("1.2001493803", "1.2001493843"),
            "lambda": ("0.1050308568", "0.1050308603"),
            "p_prime_lower": "0.4878590474",
            "p_second_upper": "-0.9570619837",
            "p_prime_at_one": ("0.4879010047", "0.4879010052"),
            "grazing_beta": ("0.3252673364", "0.3252673368"),
            "lower_xdot_lower": "0.6061",
            "upper_xdot_upper": "-1.8979",
        },
    },
)


def fail(message: str) -> None:
    raise CertificateError(message)


def reject_duplicate_keys(pairs: list[tuple[str, Any]]) -> dict[str, Any]:
    result: dict[str, Any] = {}
    for key, value in pairs:
        if key in result:
            fail(f"duplicate JSON key {key!r}")
        result[key] = value
    return result


def load_json(path: Path) -> dict[str, Any]:
    try:
        with path.open(encoding="utf-8") as stream:
            value = json.load(
                stream,
                parse_float=Decimal,
                parse_constant=lambda token: fail(
                    f"{path}: non-finite JSON number {token}"
                ),
                object_pairs_hook=reject_duplicate_keys,
            )
    except (OSError, json.JSONDecodeError) as error:
        fail(f"cannot read {path}: {error}")
    if not isinstance(value, dict):
        fail(f"{path}: top-level JSON value is not an object")
    return value


def require_keys(value: Any, expected: set[str], path: str) -> dict[str, Any]:
    if not isinstance(value, dict):
        fail(f"{path}: expected an object")
    actual = set(value)
    if actual != expected:
        fail(
            f"{path}: schema mismatch; missing={sorted(expected - actual)}, "
            f"extra={sorted(actual - expected)}"
        )
    return value


def decimal_number(value: Any, path: str) -> Decimal:
    if isinstance(value, bool) or not isinstance(value, (int, Decimal)):
        fail(f"{path}: expected a finite JSON number")
    result = Decimal(value)
    if not result.is_finite():
        fail(f"{path}: expected a finite JSON number")
    return result


def binary_number(value: Any, path: str) -> Fraction:
    """Recover the exact binary64 value named by a 17-digit JSON token."""
    decimal_value = decimal_number(value, path)
    floating_value = float(decimal_value)
    if not math.isfinite(floating_value):
        fail(f"{path}: JSON number does not fit in binary64")
    return Fraction.from_float(floating_value)


def binary_from_text(value: str) -> Fraction:
    return Fraction.from_float(float(Decimal(value)))


def exact_decimal(value: str) -> Fraction:
    return Fraction(Decimal(value))


def exact_decimal_string(value: Any, path: str) -> Fraction:
    if not isinstance(value, str):
        fail(f"{path}: expected an exact decimal string")
    try:
        decimal_value = Decimal(value)
    except (InvalidOperation, ValueError) as error:
        fail(f"{path}: invalid exact decimal string: {error}")
    if not decimal_value.is_finite():
        fail(f"{path}: expected a finite exact decimal string")
    return Fraction(decimal_value)


def exact_decimal_box(value: Any, path: str) -> list[Interval]:
    if not isinstance(value, list) or len(value) != 2:
        fail(f"{path}: expected two coordinate intervals")
    result: list[Interval] = []
    for coordinate, endpoints in enumerate(value):
        endpoint_path = f"{path}[{coordinate}]"
        if not isinstance(endpoints, list) or len(endpoints) != 2:
            fail(f"{endpoint_path}: expected two exact decimal strings")
        lower = exact_decimal_string(endpoints[0], f"{endpoint_path}[0]")
        upper = exact_decimal_string(endpoints[1], f"{endpoint_path}[1]")
        if lower > upper:
            fail(f"{endpoint_path}: reversed exact decimal interval")
        result.append((lower, upper))
    return result


def interval(value: Any, path: str) -> Interval:
    if not isinstance(value, list) or len(value) != 2:
        fail(f"{path}: expected a two-endpoint interval")
    lower = binary_number(value[0], f"{path}[0]")
    upper = binary_number(value[1], f"{path}[1]")
    if lower > upper:
        fail(f"{path}: reversed interval")
    return lower, upper


def vector_of_intervals(value: Any, size: int, path: str) -> list[Interval]:
    if not isinstance(value, list) or len(value) != size:
        fail(f"{path}: expected {size} intervals")
    return [interval(item, f"{path}[{index}]") for index, item in enumerate(value)]


def matrix_of_intervals(
    value: Any, rows: int, columns: int, path: str
) -> list[list[Interval]]:
    if not isinstance(value, list) or len(value) != rows:
        fail(f"{path}: expected {rows} rows")
    return [
        vector_of_intervals(row, columns, f"{path}[{index}]")
        for index, row in enumerate(value)
    ]


def add(left: Interval, right: Interval) -> Interval:
    return left[0] + right[0], left[1] + right[1]


def negate(value: Interval) -> Interval:
    return -value[1], -value[0]


def subtract(left: Interval, right: Interval) -> Interval:
    return add(left, negate(right))


def multiply(left: Interval, right: Interval) -> Interval:
    products = tuple(a * b for a in left for b in right)
    return min(products), max(products)


def reciprocal(value: Interval, path: str) -> Interval:
    if value[0] <= 0 <= value[1]:
        fail(f"{path}: interval division by a set containing zero")
    endpoints = (Fraction(1, 1) / value[0], Fraction(1, 1) / value[1])
    return min(endpoints), max(endpoints)


def divide(left: Interval, right: Interval, path: str) -> Interval:
    return multiply(left, reciprocal(right, path))


def singleton(value: Fraction) -> Interval:
    return value, value


def encloses(outer: Interval, inner: Interval) -> bool:
    return outer[0] <= inner[0] and inner[1] <= outer[1]


def overlaps(left: Interval, right: Interval) -> bool:
    return max(left[0], right[0]) <= min(left[1], right[1])


def register(
    registry: dict[str, Interval], path: str, value: Interval
) -> Interval:
    if path in registry:
        fail(f"internal duplicate interval path {path}")
    registry[path] = value
    return value


def manuscript_interval(values: tuple[str, str]) -> Interval:
    return exact_decimal(values[0]), exact_decimal(values[1])


def exact_shape_scan(
    rho: Interval, a0: Interval, a1: Interval, cells: int
) -> tuple[Fraction, Fraction, Fraction]:
    """Repeat the C++ natural-interval shape scan in exact arithmetic."""
    one = singleton(Fraction(1))
    two = singleton(Fraction(2))
    three = singleton(Fraction(3))
    six = singleton(Fraction(6))
    b_lower: Fraction | None = None
    p_prime_lower: Fraction | None = None
    p_second_upper: Fraction | None = None

    for index in range(cells):
        x = Fraction(index, cells), Fraction(index + 1, cells)
        x_squared = multiply(x, x)
        polynomial = add(add(a0, multiply(a1, x)), multiply(rho, x_squared))
        b_value = add(one, multiply(subtract(x, one), polynomial))
        b_prime = add(
            add(a0, multiply(a1, subtract(multiply(two, x), one))),
            multiply(
                rho,
                subtract(multiply(three, x_squared), multiply(two, x)),
            ),
        )
        b_second = add(
            multiply(two, a1),
            multiply(rho, subtract(multiply(six, x), two)),
        )
        p_prime = add(b_value, multiply(x, b_prime))
        p_second = add(multiply(two, b_prime), multiply(x, b_second))

        b_lower = b_value[0] if b_lower is None else min(b_lower, b_value[0])
        p_prime_lower = (
            p_prime[0]
            if p_prime_lower is None
            else min(p_prime_lower, p_prime[0])
        )
        p_second_upper = (
            p_second[1]
            if p_second_upper is None
            else max(p_second_upper, p_second[1])
        )

    assert b_lower is not None
    assert p_prime_lower is not None
    assert p_second_upper is not None
    return b_lower, p_prime_lower, p_second_upper


def validate_manuscript_bounds(
    case_path: str,
    expected: dict[str, Any],
    determinant: Interval,
    lambda_derivative: Interval,
    b_lower: Fraction,
    p_prime_lower: Fraction,
    p_second_upper: Fraction,
    p_prime_at_one: Interval,
    grazing_beta: Interval,
    lower_xdot: Interval,
    upper_xdot: Interval,
) -> None:
    bounds = expected["manuscript"]
    if not encloses(manuscript_interval(bounds["determinant"]), determinant):
        fail(f"{case_path}: determinant no longer supports (9.22b)")
    if not encloses(manuscript_interval(bounds["lambda"]), lambda_derivative):
        fail(f"{case_path}: lambda derivative no longer supports (9.22b)")
    if b_lower < 1:
        fail(f"{case_path}: B lower bound no longer supports (9.22c)")
    if p_prime_lower < exact_decimal(bounds["p_prime_lower"]):
        fail(f"{case_path}: p-prime lower bound no longer supports (9.22c)")
    if p_second_upper > exact_decimal(bounds["p_second_upper"]):
        fail(f"{case_path}: p-second upper bound no longer supports (9.22c)")
    if not encloses(manuscript_interval(bounds["p_prime_at_one"]), p_prime_at_one):
        fail(f"{case_path}: seam interval no longer supports (9.22c)")
    if not encloses(manuscript_interval(bounds["grazing_beta"]), grazing_beta):
        fail(f"{case_path}: grazing interval no longer supports (9.22c)")
    if lower_xdot[0] <= exact_decimal(bounds["lower_xdot_lower"]):
        fail(f"{case_path}: lower transverse velocity misses the stated bound")
    if upper_xdot[1] >= exact_decimal(bounds["upper_xdot_upper"]):
        fail(f"{case_path}: upper transverse velocity misses the stated bound")


def validate_certificate(
    document: dict[str, Any], name: str
) -> dict[str, Interval]:
    top = require_keys(document, TOP_LEVEL_KEYS, name)
    expected_metadata = {
        "schema": "biological-branch-capd-v2",
        "backend": "CAPD::DynSys 5.3.0",
        "method": "validated C1 Poincare maps plus interval Newton",
        "taylor_order": 30,
        "absolute_relative_tolerance": Decimal("1e-13"),
        "shape_subdivision_cells": 4096,
    }
    for key, expected_value in expected_metadata.items():
        if top[key] != expected_value:
            fail(
                f"{name}.{key}: expected {expected_value!r}, "
                f"found {top[key]!r}"
            )

    cases = top["cases"]
    if not isinstance(cases, list) or len(cases) != len(EXPECTED_CASES):
        fail(f"{name}.cases: expected exactly {len(EXPECTED_CASES)} cases")

    interval_registry: dict[str, Interval] = {}
    case_gate_results: list[bool] = []

    for case_index, (case, expected) in enumerate(zip(cases, EXPECTED_CASES)):
        case_path = f"{name}.cases[{case_index}]"
        registry_path = f"cases[{case_index}]"
        case = require_keys(case, CASE_KEYS, case_path)
        if case["label"] != expected["label"]:
            fail(f"{case_path}.label: unexpected case label")
        if case["rho_exact"] != expected["rho_exact"]:
            fail(f"{case_path}.rho_exact: unexpected exact parameter")

        rho_box = register(
            interval_registry,
            f"{registry_path}.rho_enclosure",
            interval(case["rho_enclosure"], f"{case_path}.rho_enclosure"),
        )
        exact_rho = Fraction(expected["rho_exact"])
        if not (rho_box[0] <= exact_rho <= rho_box[1]):
            fail(f"{case_path}.rho_enclosure: does not contain exact rho")

        theorem_box = exact_decimal_box(
            case["theorem_parameter_box"],
            f"{case_path}.theorem_parameter_box",
        )
        expected_theorem_box = [
            (exact_decimal(bounds[0]), exact_decimal(bounds[1]))
            for bounds in expected["theorem_parameter_box"]
        ]
        if theorem_box != expected_theorem_box:
            fail(
                f"{case_path}.theorem_parameter_box: differs from the exact "
                "published theorem box"
            )
        certified_box = vector_of_intervals(
            case["certified_parameter_superbox"],
            2,
            f"{case_path}.certified_parameter_superbox",
        )
        for coordinate, (certified, theorem) in enumerate(
            zip(certified_box, theorem_box)
        ):
            if not (certified[0] < theorem[0] <= theorem[1] < certified[1]):
                fail(
                    f"{case_path}.certified_parameter_superbox[{coordinate}]: "
                    "does not strictly enclose the exact decimal theorem interval"
                )
            register(
                interval_registry,
                f"{registry_path}.certified_parameter_superbox[{coordinate}]",
                certified,
            )

        residual = vector_of_intervals(
            case["validated_F_at_center"],
            2,
            f"{case_path}.validated_F_at_center",
        )
        for coordinate, value in enumerate(residual):
            register(
                interval_registry,
                f"{registry_path}.validated_F_at_center[{coordinate}]",
                value,
            )
        derivative = matrix_of_intervals(
            case["validated_DF_on_box"],
            2,
            2,
            f"{case_path}.validated_DF_on_box",
        )
        for row in range(2):
            for column in range(2):
                register(
                    interval_registry,
                    f"{registry_path}.validated_DF_on_box[{row}][{column}]",
                    derivative[row][column],
                )

        determinant = register(
            interval_registry,
            f"{registry_path}.determinant_DF",
            interval(case["determinant_DF"], f"{case_path}.determinant_DF"),
        )
        newton = vector_of_intervals(
            case["interval_newton_image"],
            2,
            f"{case_path}.interval_newton_image",
        )
        for coordinate, value in enumerate(newton):
            register(
                interval_registry,
                f"{registry_path}.interval_newton_image[{coordinate}]",
                value,
            )
        lambda_derivative = register(
            interval_registry,
            f"{registry_path}.lambda_cycle_label_derivative",
            interval(
                case["lambda_cycle_label_derivative"],
                f"{case_path}.lambda_cycle_label_derivative",
            ),
        )

        determinant_from_matrix = subtract(
            multiply(derivative[0][0], derivative[1][1]),
            multiply(derivative[0][1], derivative[1][0]),
        )
        if derivative[0][0][0] <= 0 <= derivative[0][0][1]:
            fail(f"{case_path}.validated_DF_on_box[0][0]: pivot contains zero")
        if not encloses(determinant, determinant_from_matrix):
            fail(f"{case_path}.determinant_DF: does not enclose det(DF)")

        numerator_0 = subtract(
            multiply(derivative[1][1], residual[0]),
            multiply(derivative[0][1], residual[1]),
        )
        numerator_1 = subtract(
            multiply(derivative[0][0], residual[1]),
            multiply(derivative[1][0], residual[0]),
        )
        correction = (
            divide(numerator_0, determinant_from_matrix, f"{case_path}.det(DF)"),
            divide(numerator_1, determinant_from_matrix, f"{case_path}.det(DF)"),
        )
        centers = tuple(binary_from_text(value) for value in expected["center"])
        if any(
            not (bounds[0] < center < bounds[1])
            for bounds, center in zip(theorem_box, centers)
        ):
            fail(f"{case_path}: recorded dyadic center is outside theorem box")
        recomputed_newton = tuple(
            subtract(singleton(center), displacement)
            for center, displacement in zip(centers, correction)
        )
        newton_gate = all(
            theorem[0] < image[0] <= image[1] < theorem[1]
            and theorem[0] < recomputed[0] <= recomputed[1] < theorem[1]
            and certified[0] < image[0] <= image[1] < certified[1]
            and certified[0] < recomputed[0] <= recomputed[1] < certified[1]
            and overlaps(image, recomputed)
            for theorem, certified, image, recomputed in zip(
                theorem_box, certified_box, newton, recomputed_newton
            )
        )
        determinant_gate = determinant_from_matrix[0] > 0 and determinant[0] > 0
        lambda_gate = (
            lambda_derivative[1] < 0
            if expected["lambda_sign"] < 0
            else lambda_derivative[0] > 0
        )

        if any(not (value[0] <= 0 <= value[1]) for value in residual):
            fail(f"{case_path}.validated_F_at_center: expected to contain zero")

        hitting_times = require_keys(
            case["hitting_times"],
            {"T_minus", "T_plus"},
            f"{case_path}.hitting_times",
        )
        time_minus = register(
            interval_registry,
            f"{registry_path}.hitting_times.T_minus",
            interval(
                hitting_times["T_minus"], f"{case_path}.hitting_times.T_minus"
            ),
        )
        time_plus = register(
            interval_registry,
            f"{registry_path}.hitting_times.T_plus",
            interval(
                hitting_times["T_plus"], f"{case_path}.hitting_times.T_plus"
            ),
        )
        if not (time_minus[1] < 0 < time_plus[0]):
            fail(f"{case_path}.hitting_times: expected backward/forward signs")

        axis_hits = require_keys(
            case["axis_hits"],
            {"y_alpha", "y_omega"},
            f"{case_path}.axis_hits",
        )
        y_alpha = register(
            interval_registry,
            f"{registry_path}.axis_hits.y_alpha",
            interval(axis_hits["y_alpha"], f"{case_path}.axis_hits.y_alpha"),
        )
        y_omega = register(
            interval_registry,
            f"{registry_path}.axis_hits.y_omega",
            interval(axis_hits["y_omega"], f"{case_path}.axis_hits.y_omega"),
        )
        if not (0 < y_alpha[0] <= y_alpha[1] < y_omega[0]):
            fail(f"{case_path}.axis_hits: expected 0 < y_alpha < y_omega")

        hit_data = require_keys(
            case["hit_transversality"],
            {"lower_original_xdot", "upper_original_xdot"},
            f"{case_path}.hit_transversality",
        )
        lower_xdot = register(
            interval_registry,
            f"{registry_path}.hit_transversality.lower_original_xdot",
            interval(
                hit_data["lower_original_xdot"],
                f"{case_path}.hit_transversality.lower_original_xdot",
            ),
        )
        upper_xdot = register(
            interval_registry,
            f"{registry_path}.hit_transversality.upper_original_xdot",
            interval(
                hit_data["upper_original_xdot"],
                f"{case_path}.hit_transversality.upper_original_xdot",
            ),
        )
        g0 = reciprocal(
            subtract(singleton(Fraction(1)), certified_box[0]),
            f"{case_path}.g0",
        )
        recomputed_lower_xdot = subtract(g0, y_alpha)
        recomputed_upper_xdot = subtract(g0, y_omega)
        hit_gate = (
            lower_xdot[0] > 0
            and upper_xdot[1] < 0
            and encloses(lower_xdot, recomputed_lower_xdot)
            and encloses(upper_xdot, recomputed_upper_xdot)
        )

        shape = require_keys(
            case["shape_margins"],
            {
                "B_lower",
                "p_prime_lower",
                "p_second_upper",
                "p_prime_at_one",
                "grazing_beta",
            },
            f"{case_path}.shape_margins",
        )
        b_lower = binary_number(
            shape["B_lower"], f"{case_path}.shape_margins.B_lower"
        )
        p_prime_lower = binary_number(
            shape["p_prime_lower"], f"{case_path}.shape_margins.p_prime_lower"
        )
        p_second_upper = binary_number(
            shape["p_second_upper"], f"{case_path}.shape_margins.p_second_upper"
        )
        p_prime_at_one = register(
            interval_registry,
            f"{registry_path}.shape_margins.p_prime_at_one",
            interval(
                shape["p_prime_at_one"],
                f"{case_path}.shape_margins.p_prime_at_one",
            ),
        )
        grazing_beta = register(
            interval_registry,
            f"{registry_path}.shape_margins.grazing_beta",
            interval(
                shape["grazing_beta"], f"{case_path}.shape_margins.grazing_beta"
            ),
        )

        exact_b_lower, exact_p_prime_lower, exact_p_second_upper = (
            exact_shape_scan(rho_box, certified_box[0], certified_box[1], 4096)
        )
        p_prime_formula = add(
            add(add(singleton(Fraction(1)), certified_box[0]), certified_box[1]),
            rho_box,
        )
        beta_formula = multiply(singleton(Fraction(2, 3)), p_prime_formula)
        shape_gate = (
            b_lower > 0
            and p_prime_lower > 0
            and p_second_upper < 0
            and b_lower <= exact_b_lower
            and p_prime_lower <= exact_p_prime_lower
            and p_second_upper >= exact_p_second_upper
            and p_prime_at_one[0] > 0
            and grazing_beta[0] > 0
            and encloses(p_prime_at_one, p_prime_formula)
            and encloses(grazing_beta, beta_formula)
        )

        validate_manuscript_bounds(
            case_path,
            expected,
            determinant,
            lambda_derivative,
            b_lower,
            p_prime_lower,
            p_second_upper,
            p_prime_at_one,
            grazing_beta,
            lower_xdot,
            upper_xdot,
        )

        recomputed_gates = {
            "interval_newton_interior": newton_gate,
            "determinant_positive": determinant_gate,
            "lambda_derivative_has_claimed_sign": lambda_gate,
            "transverse_axis_hits": hit_gate,
            "biological_shape_admissible": shape_gate,
        }
        gates = require_keys(case["gates"], GATE_KEYS, f"{case_path}.gates")
        for gate_name, gate_value in recomputed_gates.items():
            if not isinstance(gates[gate_name], bool):
                fail(f"{case_path}.gates.{gate_name}: expected a Boolean")
            if gates[gate_name] is not gate_value:
                fail(f"{case_path}.gates.{gate_name}: disagrees with recomputation")
        recomputed_all = all(recomputed_gates.values())
        if gates["all_pass"] is not recomputed_all:
            fail(f"{case_path}.gates.all_pass: disagrees with recomputation")
        if not recomputed_all:
            fail(f"{case_path}: one or more mathematical gates failed")
        case_gate_results.append(recomputed_all)

    if not isinstance(top["all_cases_pass"], bool):
        fail(f"{name}.all_cases_pass: expected a Boolean")
    recomputed_all_cases = all(case_gate_results)
    if top["all_cases_pass"] is not recomputed_all_cases:
        fail(f"{name}.all_cases_pass: disagrees with case gates")
    if not recomputed_all_cases:
        fail(f"{name}: one or more cases failed")
    return interval_registry


def compare_certificates(recorded: dict[str, Any], fresh: dict[str, Any]) -> None:
    recorded_intervals = validate_certificate(recorded, "recorded")
    fresh_intervals = validate_certificate(fresh, "fresh")
    if set(recorded_intervals) != set(fresh_intervals):
        fail("recorded and fresh interval schemas differ")
    for path, recorded_value in recorded_intervals.items():
        fresh_value = fresh_intervals[path]
        if not overlaps(recorded_value, fresh_value):
            fail(f"{path}: fresh and recorded rigorous intervals do not overlap")


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("recorded", type=Path, help="recorded JSON certificate")
    parser.add_argument("fresh", type=Path, help="freshly generated JSON certificate")
    return parser.parse_args()


def main() -> int:
    arguments = parse_args()
    try:
        compare_certificates(
            load_json(arguments.recorded),
            load_json(arguments.fresh),
        )
    except CertificateError as error:
        print(f"FAIL: {error}", file=sys.stderr)
        return 1
    print(
        "PASS: CAPD certificate semantic gates and cross-platform "
        "interval-overlap checks passed."
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/experiments/results/biological_branch_capd_certificate.json <==
{
  "schema":"biological-branch-capd-v2",
  "backend":"CAPD::DynSys 5.3.0",
  "method":"validated C1 Poincare maps plus interval Newton",
  "taylor_order":30,
  "absolute_relative_tolerance":1e-13,
  "shape_subdivision_cells":4096,
  "cases":[
    {
      "label":"rho_positive_three_cycle_sign",
      "rho_exact":"1/20",
      "rho_enclosure":[0.049999999999999996,0.050000000000000003],
      "theorem_parameter_box":[["-0.50197275145282727","-0.50197275125282725"],["-0.035947758939822244","-0.035947758739822241"]],
      "certified_parameter_superbox":[[-0.50197275145282738,-0.50197275125282714],[-0.035947758939822251,-0.035947758739822234]],
      "validated_F_at_center":[[-1.5543122344752191e-14,1.687538997430238e-14],[-8.746801026526807e-16,1.2229800505636491e-15]],
      "validated_DF_on_box":[[[-0.98314852505682248,-0.98314852314895595],[0.28175951196928795,0.28175951254365512]],[[-1.8914699079620613,-1.8914699062874285],[-0.6725532094855543,-0.67255320836796395]]],
      "determinant_DF":[1.1941593312461963,1.1941593351863376],
      "interval_newton_image":[[-0.50197275135283692,-0.50197275135281682],[-0.035947758839849693,-0.03594775883979661]],
      "lambda_cycle_label_derivative":[-0.10483309926403655,-0.10483309592958785],
      "hitting_times":{"T_minus":[-2.414164327170241,-2.4141643269501771],"T_plus":[1.3469282482675705,1.3469282482990679]},
      "axis_hits":{"y_alpha":[0.059628034661500886,0.059628034674623035],"y_omega":[2.5637297714640619,2.56372977154482]},
      "hit_transversality":{"lower_original_xdot":[0.60616300516462863,0.60616300526640666],"upper_original_xdot":[-1.8979387317055682,-1.8979387315361544]},
      "shape_margins":{"B_lower":1,"p_prime_lower":0.51200625636054698,"p_second_upper":-0.84765260410679876,"p_prime_at_one":[0.51207948960735028,0.51207949000735076],"grazing_beta":[0.34138632640490014,0.34138632667156727]},
      "gates":{"interval_newton_interior":true,"determinant_positive":true,"lambda_derivative_has_claimed_sign":true,"transverse_axis_hits":true,"biological_shape_admissible":true,"all_pass":true}
    },
    {
      "label":"rho_negative_two_cycle_sign",
      "rho_exact":"-1/20",
      "rho_enclosure":[-0.050000000000000002,-0.049999999999999995],
      "theorem_parameter_box":[["-0.49802749511679928","-0.49802749491679926"],["0.035928499838247668","0.035928500038247671"]],
      "certified_parameter_superbox":[[-0.49802749511679933,-0.4980274949167992],[0.035928499838247662,0.035928500038247678]],
      "validated_F_at_center":[[-1.4210854715202003e-14,1.4654943925052067e-14],[-9.4032854419667799e-16,1.0186079410501315e-15]],
      "validated_DF_on_box":[[[-0.98542912037776286,-0.98542911845722946],[0.2829082113278259,0.28290821190658744]],[[-1.8972310990483935,-1.8972310973620933],[-0.67321648281075485,-0.67321648167953973]]],
      "determinant_DF":[1.2001493803025845,1.2001493842853644],
      "interval_newton_image":[[-0.49802749501680804,-0.49802749501679022],[0.035928499938223731,0.035928499938270978]],
      "lambda_cycle_label_derivative":[0.10503085687668171,0.10503086023544664],
      "hitting_times":{"T_minus":[-2.4062494214935803,-2.4062494212734519],"T_plus":[1.3478690972495758,1.347869097281373]},
      "axis_hits":{"y_alpha":[0.060101857589844564,0.060101857603074787],"y_omega":[2.5661429890683297,2.5661429891499315]},
      "hit_transversality":{"lower_original_xdot":[0.60744263224090578,0.60744263234325935],"upper_original_xdot":[-1.8985984993059508,-1.8985984991352256]},
      "shape_margins":{"B_lower":1,"p_prime_lower":0.48785904744613662,"p_second_upper":-0.95706198371289508,"p_prime_at_one":[0.48790100472144827,0.48790100512144858],"grazing_beta":[0.32526733648096546,0.32526733674763242]},
      "gates":{"interval_newton_interior":true,"determinant_positive":true,"lambda_derivative_has_claimed_sign":true,"transverse_axis_hits":true,"biological_shape_admissible":true,"all_pass":true}
    }
  ],
  "all_cases_pass":true
}


==> anc/experiments/results/biological_positive_delta_continuation_path.csv <==
case,path_index,a0_offset,a0,a1,grazing_log_y,achieved_a,achieved_b,smooth_c,root_count_in_scanned_neighborhood
three_cycle_sign,0,1e-09,-0.5014790859078154,-0.034391698051135115,-2.6983281509507155,4.703353262414112e-10,-0.0020000016058100796,-0.033887307774686334,3
three_cycle_sign,1,0.0,-0.5014790869078154,-0.034391698051135115,-2.698328151688956,2.100006391003717e-09,-0.0019999999967268423,-0.03388744100144929,3
three_cycle_sign,2,-1e-09,-0.5014790879078154,-0.034391698051135115,-2.6983281524271963,3.729699660226515e-09,-0.0019999981767012307,-0.03388732997914683,1
two_cycle_sign,0,0.0,-0.49805249931752094,0.036017286253429585,-2.6915035507753897,-1.0000000054688485e-06,-7.919590908992784e-11,0.03182850773065917,2
two_cycle_sign,1,-3e-07,-0.49805279931752094,0.036017286253429585,-2.6915037722574695,-5.110056600088342e-07,5.166948350658156e-07,0.03182871250512816,2
two_cycle_sign,2,-9e-07,-0.49805339931752096,0.036017286253429585,-2.6915042152216153,4.669829087866617e-07,1.5503657616970183e-06,0.03182935890164471,0


==> anc/experiments/results/biological_positive_delta_continuation_roots.csv <==
case,path_index,a0_offset,a0,a1,branch_at_slice,q
three_cycle_sign,0,1e-09,-0.5014790859078154,-0.034391698051135115,1,-0.06325110458642216
three_cycle_sign,0,1e-09,-0.5014790859078154,-0.034391698051135115,2,2.5334181673548515e-07
three_cycle_sign,0,1e-09,-0.5014790859078154,-0.034391698051135115,3,1.003167723095034e-05
three_cycle_sign,1,0.0,-0.5014790869078154,-0.034391698051135115,1,-0.063251924659878
three_cycle_sign,1,0.0,-0.5014790869078154,-0.034391698051135115,2,1.733473823369553e-06
three_cycle_sign,1,0.0,-0.5014790869078154,-0.034391698051135115,3,7.936725495536522e-06
three_cycle_sign,2,-1e-09,-0.5014790879078154,-0.034391698051135115,1,-0.06325274470451028
two_cycle_sign,0,0.0,-0.49805249931752094,0.036017286253429585,1,-0.0056216263585008065
two_cycle_sign,0,0.0,-0.49805249931752094,0.036017286253429585,2,0.00014199780510644122
two_cycle_sign,1,-3e-07,-0.49805279931752094,0.036017286253429585,1,-0.004022829146184651
two_cycle_sign,1,-3e-07,-0.49805279931752094,0.036017286253429585,2,9.082742151918191e-05


==> anc/experiments/results/biological_positive_delta_displacements.csv <==
case,window,q,displacement_log_y
three_cycle_sign,nonpenetrating,-0.078,-3.3207604382745615e-05
three_cycle_sign,nonpenetrating,-0.07768888888888889,-3.23893792564256e-05
three_cycle_sign,nonpenetrating,-0.07737777777777778,-3.1576136544586575e-05
three_cycle_sign,nonpenetrating,-0.07706666666666667,-3.076788237610373e-05
three_cycle_sign,nonpenetrating,-0.07675555555555555,-2.996462259519106e-05
three_cycle_sign,nonpenetrating,-0.07644444444444444,-2.9166363050059374e-05
three_cycle_sign,nonpenetrating,-0.07613333333333333,-2.8373109807411367e-05
three_cycle_sign,nonpenetrating,-0.07582222222222222,-2.7584868907748472e-05
three_cycle_sign,nonpenetrating,-0.07551111111111111,-2.68016462690035e-05
three_cycle_sign,nonpenetrating,-0.0752,-2.6023447881939887e-05
three_cycle_sign,nonpenetrating,-0.0748888888888889,-2.5250279762634165e-05
three_cycle_sign,nonpenetrating,-0.07457777777777778,-2.448214790229386e-05
three_cycle_sign,nonpenetrating,-0.07426666666666666,-2.371905833964405e-05
three_cycle_sign,nonpenetrating,-0.07395555555555555,-2.2961016901135167e-05
three_cycle_sign,nonpenetrating,-0.07364444444444444,-2.2208029576198385e-05
three_cycle_sign,nonpenetrating,-0.07333333333333333,-2.1460102462622643e-05
three_cycle_sign,nonpenetrating,-0.07302222222222222,-2.0717241591583502e-05
three_cycle_sign,nonpenetrating,-0.07271111111111112,-1.9979452838381206e-05
three_cycle_sign,nonpenetrating,-0.0724,-1.9246742410050643e-05
three_cycle_sign,nonpenetrating,-0.0720888888888889,-1.851911614192403e-05
three_cycle_sign,nonpenetrating,-0.07177777777777777,-1.779658019129826e-05
three_cycle_sign,nonpenetrating,-0.07146666666666666,-1.7079140527176406e-05
three_cycle_sign,nonpenetrating,-0.07115555555555556,-1.6366803022194176e-05
three_cycle_sign,nonpenetrating,-0.07084444444444445,-1.5659573747939248e-05
three_cycle_sign,nonpenetrating,-0.07053333333333334,-1.4957458845277216e-05
three_cycle_sign,nonpenetrating,-0.07022222222222223,-1.4260464253901262e-05
three_cycle_sign,nonpenetrating,-0.06991111111111112,-1.3568596044954973e-05
three_cycle_sign,nonpenetrating,-0.0696,-1.2881860289581937e-05
three_cycle_sign,nonpenetrating,-0.06928888888888889,-1.2200262979433774e-05
three_cycle_sign,nonpenetrating,-0.06897777777777778,-1.152381024827065e-05
three_cycle_sign,nonpenetrating,-0.06866666666666667,-1.085250799404136e-05
three_cycle_sign,nonpenetrating,-0.06835555555555556,-1.0186362232378343e-05
three_cycle_sign,nonpenetrating,-0.06804444444444445,-9.525379086383623e-06
three_cycle_sign,nonpenetrating,-0.06773333333333334,-8.869564679603315e-06
three_cycle_sign,nonpenetrating,-0.06742222222222222,-8.218924916647552e-06
three_cycle_sign,nonpenetrating,-0.06711111111111111,-7.573466045851518e-06
three_cycle_sign,nonpenetrating,-0.0668,-6.933194018898803e-06
three_cycle_sign,nonpenetrating,-0.06648888888888889,-6.298114980207714e-06
three_cycle_sign,nonpenetrating,-0.06617777777777778,-5.668234957845186e-06
three_cycle_sign,nonpenetrating,-0.06586666666666667,-5.043559892836669e-06
three_cycle_sign,nonpenetrating,-0.06555555555555556,-4.424095913613257e-06
three_cycle_sign,nonpenetrating,-0.06524444444444444,-3.809849201452664e-06
three_cycle_sign,nonpenetrating,-0.06493333333333333,-3.200825755556025e-06
three_cycle_sign,nonpenetrating,-0.06462222222222222,-2.597031677709083e-06
three_cycle_sign,nonpenetrating,-0.06431111111111111,-1.99847310433654e-06
three_cycle_sign,nonpenetrating,-0.064,-1.4051561074701624e-06
three_cycle_sign,nonpenetrating,-0.06368888888888889,-8.170868457391123e-07
three_cycle_sign,nonpenetrating,-0.06337777777777778,-2.3427124329344906e-07
three_cycle_sign,nonpenetrating,-0.06325192475296403,-1.461053500406706e-13
three_cycle_sign,nonpenetrating,-0.06306666666666667,3.432845923079242e-07
three_cycle_sign,nonpenetrating,-0.06275555555555556,9.155744908895258e-07
three_cycle_sign,nonpenetrating,-0.06244444444444445,1.4825922898253907e-06
three_cycle_sign,nonpenetrating,-0.06213333333333333,2.0443320316587688e-06
three_cycle_sign,nonpenetrating,-0.06182222222222222,2.6007873961120254e-06
three_cycle_sign,nonpenetrating,-0.061511111111111114,3.1519524359424622e-06
three_cycle_sign,nonpenetrating,-0.061200000000000004,3.697820880166347e-06
three_cycle_sign,nonpenetrating,-0.060888888888888895,4.2383866589723596e-06
three_cycle_sign,nonpenetrating,-0.06057777777777778,4.773643826894158e-06
three_cycle_sign,nonpenetrating,-0.06026666666666667,5.3035861751205005e-06
three_cycle_sign,nonpenetrating,-0.059955555555555554,5.82820749084334e-06
three_cycle_sign,nonpenetrating,-0.059644444444444444,6.3475016798264505e-06
three_cycle_sign,nonpenetrating,-0.059333333333333335,6.861462638951821e-06
three_cycle_sign,nonpenetrating,-0.059022222222222226,7.370084127433785e-06
three_cycle_sign,nonpenetrating,-0.05871111111111112,7.873360084786896e-06
three_cycle_sign,nonpenetrating,-0.05840000000000001,8.371284249797384e-06
three_cycle_sign,nonpenetrating,-0.05808888888888889,8.863850638363147e-06
three_cycle_sign,nonpenetrating,-0.057777777777777775,9.35105313226714e-06
three_cycle_sign,nonpenetrating,-0.057466666666666666,9.83288548406236e-06
three_cycle_sign,nonpenetrating,-0.05715555555555556,1.0309341492487079e-05
three_cycle_sign,nonpenetrating,-0.05684444444444445,1.0780415122813025e-05
three_cycle_sign,nonpenetrating,-0.05653333333333334,1.1246100054762564e-05
three_cycle_sign,nonpenetrating,-0.05622222222222223,1.1706390213639395e-05
three_cycle_sign,nonpenetrating,-0.05591111111111111,1.2161279340006104e-05
three_cycle_sign,nonpenetrating,-0.055600000000000004,1.2610761289888472e-05
three_cycle_sign,nonpenetrating,-0.05528888888888889,1.3054830062309009e-05
three_cycle_sign,nonpenetrating,-0.05497777777777778,1.3493479387616247e-05
three_cycle_sign,nonpenetrating,-0.05466666666666667,1.3926703033462218e-05
three_cycle_sign,nonpenetrating,-0.05435555555555556,1.4354494825230546e-05
three_cycle_sign,nonpenetrating,-0.05404444444444445,1.4776848621611549e-05
three_cycle_sign,nonpenetrating,-0.05373333333333334,1.5193758102771682e-05
three_cycle_sign,nonpenetrating,-0.053422222222222225,1.5605217193570553e-05
three_cycle_sign,nonpenetrating,-0.053111111111111116,1.601121955641105e-05
three_cycle_sign,nonpenetrating,-0.0528,1.6411759135692705e-05
three_cycle_sign,nonpenetrating,-0.05248888888888889,1.6806829819859814e-05
three_cycle_sign,nonpenetrating,-0.05217777777777778,1.7196425274867977e-05
three_cycle_sign,nonpenetrating,-0.05186666666666667,1.7580539249273386e-05
three_cycle_sign,nonpenetrating,-0.05155555555555556,1.7959165664827026e-05
three_cycle_sign,nonpenetrating,-0.05124444444444445,1.833229811865067e-05
three_cycle_sign,nonpenetrating,-0.05093333333333334,1.8699930509402662e-05
three_cycle_sign,nonpenetrating,-0.05062222222222222,1.906205652879578e-05
three_cycle_sign,nonpenetrating,-0.05031111111111111,1.941866998311781e-05
three_cycle_sign,nonpenetrating,-0.05,1.976976478701431e-05
three_cycle_sign,penetrating_zoom,0.0,2.100023710482901e-09
three_cycle_sign,penetrating_zoom,1.0000000000000001e-07,1.877196176280904e-09
three_cycle_sign,penetrating_zoom,2.0000000000000002e-07,1.712871178227715e-09
three_cycle_sign,penetrating_zoom,3.0000000000000004e-07,1.5590857493918975e-09
three_cycle_sign,penetrating_zoom,4.0000000000000003e-07,1.4138072934599677e-09
three_cycle_sign,penetrating_zoom,5.000000000000001e-07,1.2759051593036475e-09
three_cycle_sign,penetrating_zoom,6.000000000000001e-07,1.1445564496170846e-09
three_cycle_sign,penetrating_zoom,7.000000000000001e-07,1.0191976151929794e-09
three_cycle_sign,penetrating_zoom,8.000000000000001e-07,8.993907840704196e-10
three_cycle_sign,penetrating_zoom,9.000000000000001e-07,7.847700267404889e-10
three_cycle_sign,penetrating_zoom,1.0000000000000002e-06,6.75033806629699e-10
three_cycle_sign,penetrating_zoom,1.1e-06,5.699352101373734e-10
three_cycle_sign,penetrating_zoom,1.2000000000000002e-06,4.692544131046361e-10
three_cycle_sign,penetrating_zoom,1.3e-06,3.72811559401498e-10
three_cycle_sign,penetrating_zoom,1.4000000000000001e-06,2.804374510390062e-10
three_cycle_sign,penetrating_zoom,1.5e-06,1.9198242995344117e-10
three_cycle_sign,penetrating_zoom,1.6000000000000001e-06,1.0729195309977513e-10
three_cycle_sign,penetrating_zoom,1.7000000000000002e-06,2.631095341598666e-11
three_cycle_sign,penetrating_zoom,1.733520247783164e-06,-3.907985046680551e-14
three_cycle_sign,penetrating_zoom,1.8000000000000001e-06,-5.115508017183856e-11
three_cycle_sign,penetrating_zoom,1.9000000000000002e-06,-1.2515322111994465e-10
three_cycle_sign,penetrating_zoom,2.0000000000000003e-06,-1.957660700213637e-10
three_cycle_sign,penetrating_zoom,2.1000000000000002e-06,-2.6311974821169315e-10
three_cycle_sign,penetrating_zoom,2.2e-06,-3.2727065502058394e-10
three_cycle_sign,penetrating_zoom,2.3e-06,-3.8829561788134015e-10
three_cycle_sign,penetrating_zoom,2.4000000000000003e-06,-4.4625947381859987e-10
three_cycle_sign,penetrating_zoom,2.5e-06,-5.012452675146051e-10
three_cycle_sign,penetrating_zoom,2.6e-06,-5.532743152514286e-10
three_cycle_sign,penetrating_zoom,2.7000000000000004e-06,-6.024412080307684e-10
three_cycle_sign,penetrating_zoom,2.8000000000000003e-06,-6.487952397549179e-10
three_cycle_sign,penetrating_zoom,2.9e-06,-6.923412954051855e-10
three_cycle_sign,penetrating_zoom,3e-06,-7.332063844955883e-10
three_cycle_sign,penetrating_zoom,3.1000000000000004e-06,-7.713767402606209e-10
three_cycle_sign,penetrating_zoom,3.2000000000000003e-06,-8.068981038888978e-10
three_cycle_sign,penetrating_zoom,3.3e-06,-8.39836200583477e-10
three_cycle_sign,penetrating_zoom,3.4000000000000005e-06,-8.702296661056153e-10
three_cycle_sign,penetrating_zoom,3.5000000000000004e-06,-8.980949317560771e-10
three_cycle_sign,penetrating_zoom,3.6000000000000003e-06,-9.234897291321431e-10
three_cycle_sign,penetrating_zoom,3.7e-06,-9.464344863374663e-10
three_cycle_sign,penetrating_zoom,3.8000000000000005e-06,-9.669776090959203e-10
three_cycle_sign,penetrating_zoom,3.9e-06,-9.851395255111584e-10
three_cycle_sign,penetrating_zoom,4.000000000000001e-06,-1.0009286732781675e-09
three_cycle_sign,penetrating_zoom,4.1000000000000006e-06,-1.0144205475626222e-09
three_cycle_sign,penetrating_zoom,4.2000000000000004e-06,-1.0256173688105719e-09
three_cycle_sign,penetrating_zoom,4.3e-06,-1.034564878210631e-09
three_cycle_sign,penetrating_zoom,4.4e-06,-1.0412515294433433e-09
three_cycle_sign,penetrating_zoom,4.5e-06,-1.0457323895707304e-09
three_cycle_sign,penetrating_zoom,4.6e-06,-1.0480358803022227e-09
three_cycle_sign,penetrating_zoom,4.700000000000001e-06,-1.048150455318364e-09
three_cycle_sign,penetrating_zoom,4.800000000000001e-06,-1.0461436161790516e-09
three_cycle_sign,penetrating_zoom,4.9000000000000005e-06,-1.042028685560581e-09
three_cycle_sign,penetrating_zoom,5e-06,-1.0358069957305815e-09
three_cycle_sign,penetrating_zoom,5.1e-06,-1.0275083006661134e-09
three_cycle_sign,penetrating_zoom,5.2e-06,-1.0171654629687055e-09
three_cycle_sign,penetrating_zoom,5.3e-06,-1.0047647158728523e-09
three_cycle_sign,penetrating_zoom,5.400000000000001e-06,-9.903766695629201e-10
three_cycle_sign,penetrating_zoom,5.500000000000001e-06,-9.739671291697505e-10
three_cycle_sign,penetrating_zoom,5.600000000000001e-06,-9.555751745438101e-10
three_cycle_sign,penetrating_zoom,5.7000000000000005e-06,-9.352461027845038e-10
three_cycle_sign,penetrating_zoom,5.8e-06,-9.129474953795125e-10
three_cycle_sign,penetrating_zoom,5.9e-06,-8.887379721045363e-10
three_cycle_sign,penetrating_zoom,6e-06,-8.626224179408837e-10
three_cycle_sign,penetrating_zoom,6.100000000000001e-06,-8.345972801748758e-10
three_cycle_sign,penetrating_zoom,6.200000000000001e-06,-8.047100763519666e-10
three_cycle_sign,penetrating_zoom,6.300000000000001e-06,-7.729425988145522e-10
three_cycle_sign,penetrating_zoom,6.4000000000000006e-06,-7.393436973757161e-10
three_cycle_sign,penetrating_zoom,6.5000000000000004e-06,-7.038827298799788e-10
three_cycle_sign,penetrating_zoom,6.6e-06,-6.666271978872373e-10
three_cycle_sign,penetrating_zoom,6.7e-06,-6.275322483872969e-10
three_cycle_sign,penetrating_zoom,6.800000000000001e-06,-5.866747088134616e-10
three_cycle_sign,penetrating_zoom,6.900000000000001e-06,-5.440270456347207e-10
three_cycle_sign,penetrating_zoom,7.000000000000001e-06,-4.996114633115667e-10
three_cycle_sign,penetrating_zoom,7.100000000000001e-06,-4.534643771592073e-10
three_cycle_sign,penetrating_zoom,7.2000000000000005e-06,-4.0552938784799153e-10
three_cycle_sign,penetrating_zoom,7.3e-06,-3.558930927738402e-10
three_cycle_sign,penetrating_zoom,7.4e-06,-3.045470542417661e-10
three_cycle_sign,penetrating_zoom,7.500000000000001e-06,-2.5148150228915256e-10
three_cycle_sign,penetrating_zoom,7.600000000000001e-06,-1.9671464457360344e-10
three_cycle_sign,penetrating_zoom,7.7e-06,-1.4026380057430288e-10
three_cycle_sign,penetrating_zoom,7.8e-06,-8.214273705675623e-11
three_cycle_sign,penetrating_zoom,7.9e-06,-2.2366997143308254e-11
three_cycle_sign,penetrating_zoom,7.936721599727915e-06,3.552713678800501e-15
three_cycle_sign,penetrating_zoom,8.000000000000001e-06,3.907008050418881e-11
three_cycle_sign,penetrating_zoom,8.1e-06,1.021414064439341e-10
three_cycle_sign,penetrating_zoom,8.200000000000001e-06,1.6683765480252077e-10
three_cycle_sign,penetrating_zoom,8.3e-06,2.331663750965163e-10
three_cycle_sign,penetrating_zoom,8.400000000000001e-06,3.011062510438478e-10
three_cycle_sign,penetrating_zoom,8.5e-06,3.706692730531813e-10
three_cycle_sign,penetrating_zoom,8.6e-06,4.417932686351378e-10
three_cycle_sign,penetrating_zoom,8.700000000000001e-06,5.144999981609999e-10
three_cycle_sign,penetrating_zoom,8.8e-06,5.887978993257548e-10
three_cycle_sign,penetrating_zoom,8.900000000000001e-06,6.646732053638971e-10
three_cycle_sign,penetrating_zoom,9e-06,7.420828396220713e-10
three_cycle_sign,penetrating_zoom,9.100000000000001e-06,8.210370161521041e-10
three_cycle_sign,penetrating_zoom,9.2e-06,9.015463930950318e-10
three_cycle_sign,penetrating_zoom,9.3e-06,9.835741110464369e-10
three_cycle_sign,penetrating_zoom,9.400000000000001e-06,1.06714770353733e-09
three_cycle_sign,penetrating_zoom,9.5e-06,1.1522121035056898e-09
three_cycle_sign,penetrating_zoom,9.600000000000001e-06,1.2387872949659595e-09
three_cycle_sign,penetrating_zoom,9.7e-06,1.3268670606692012e-09
three_cycle_sign,penetrating_zoom,9.800000000000001e-06,1.4164371897606998e-09
three_cycle_sign,penetrating_zoom,9.9e-06,1.5074896886346778e-09
three_cycle_sign,penetrating_zoom,1e-05,1.600017007774568e-09
three_cycle_sign,penetrating_zoom,1.0100000000000002e-05,1.6940124858422223e-09
three_cycle_sign,penetrating_zoom,1.02e-05,1.789458359269247e-09
three_cycle_sign,penetrating_zoom,1.0300000000000001e-05,1.8863852702111217e-09
three_cycle_sign,penetrating_zoom,1.04e-05,1.984749253836071e-09
three_cycle_sign,penetrating_zoom,1.0500000000000001e-05,2.0845463133412068e-09
three_cycle_sign,penetrating_zoom,1.06e-05,2.1857857745999354e-09
three_cycle_sign,penetrating_zoom,1.0700000000000001e-05,2.288449874043863e-09
three_cycle_sign,penetrating_zoom,1.0800000000000002e-05,2.392535058959311e-09
three_cycle_sign,penetrating_zoom,1.09e-05,2.498041329346279e-09
three_cycle_sign,penetrating_zoom,1.1000000000000001e-05,2.604918059034844e-09
three_cycle_sign,penetrating_zoom,1.11e-05,2.7132247559791267e-09
three_cycle_sign,penetrating_zoom,1.1200000000000001e-05,2.822939215718634e-09
three_cycle_sign,penetrating_zoom,1.13e-05,2.934025467027368e-09
three_cycle_sign,penetrating_zoom,1.1400000000000001e-05,3.04648084537007e-09
three_cycle_sign,penetrating_zoom,1.1500000000000002e-05,3.1603293315640713e-09
three_cycle_sign,penetrating_zoom,1.16e-05,3.275557602933077e-09
three_cycle_sign,penetrating_zoom,1.1700000000000001e-05,3.3921296882510887e-09
three_cycle_sign,penetrating_zoom,1.18e-05,3.510072232870698e-09
three_cycle_sign,penetrating_zoom,1.1900000000000001e-05,3.6293545946364247e-09
three_cycle_sign,penetrating_zoom,1.2e-05,3.749989652135355e-09
two_cycle_sign,nonpenetrating,-0.008,1.0192572617029327e-06
two_cycle_sign,nonpenetrating,-0.007944444444444445,9.914450127546104e-07
two_cycle_sign,nonpenetrating,-0.00788888888888889,9.63823746147341e-07
two_cycle_sign,nonpenetrating,-0.007833333333333333,9.36393484529674e-07
two_cycle_sign,nonpenetrating,-0.0077777777777777776,9.091543158312732e-07
two_cycle_sign,nonpenetrating,-0.007722222222222222,8.821062227326593e-07
two_cycle_sign,nonpenetrating,-0.007666666666666667,8.552492785085519e-07
two_cycle_sign,nonpenetrating,-0.007611111111111111,8.285835111365714e-07
two_cycle_sign,nonpenetrating,-0.007555555555555556,8.021089494825162e-07
two_cycle_sign,nonpenetrating,-0.0075,7.758256610479464e-07
two_cycle_sign,nonpenetrating,-0.0074444444444444445,7.49733644056505e-07
two_cycle_sign,nonpenetrating,-0.007388888888888889,7.238330135272975e-07
two_cycle_sign,nonpenetrating,-0.007333333333333333,6.981237143932617e-07
two_cycle_sign,nonpenetrating,-0.007277777777777778,6.726058430217563e-07
two_cycle_sign,nonpenetrating,-0.007222222222222222,6.472794313872043e-07
two_cycle_sign,nonpenetrating,-0.007166666666666667,6.221445123522074e-07
two_cycle_sign,nonpenetrating,-0.0071111111111111115,5.972011360988461e-07
two_cycle_sign,nonpenetrating,-0.007055555555555555,5.724493412628817e-07
two_cycle_sign,nonpenetrating,-0.007,5.478891607069158e-07
two_cycle_sign,nonpenetrating,-0.006944444444444444,5.235206406162263e-07
two_cycle_sign,nonpenetrating,-0.006888888888888889,4.993438236233771e-07
two_cycle_sign,nonpenetrating,-0.006833333333333334,4.7535873681781027e-07
two_cycle_sign,nonpenetrating,-0.006777777777777778,4.515654183911977e-07
two_cycle_sign,nonpenetrating,-0.006722222222222222,4.279639052029438e-07
two_cycle_sign,nonpenetrating,-0.006666666666666666,4.045542305597394e-07
two_cycle_sign,nonpenetrating,-0.006611111111111111,3.813364566340738e-07
two_cycle_sign,nonpenetrating,-0.006555555555555556,3.583106056304075e-07
two_cycle_sign,nonpenetrating,-0.006500000000000001,3.3547672151357233e-07
two_cycle_sign,nonpenetrating,-0.0064444444444444445,3.1283489088096417e-07
two_cycle_sign,nonpenetrating,-0.006388888888888889,2.903850724322865e-07
two_cycle_sign,nonpenetrating,-0.006333333333333333,2.681273629789871e-07
two_cycle_sign,nonpenetrating,-0.006277777777777778,2.4606179538366746e-07
two_cycle_sign,nonpenetrating,-0.006222222222222223,2.2418838208082548e-07
two_cycle_sign,nonpenetrating,-0.006166666666666667,2.0250716437075766e-07
two_cycle_sign,nonpenetrating,-0.006111111111111111,1.8101822840677073e-07
two_cycle_sign,nonpenetrating,-0.006055555555555555,1.5972154887577972e-07
two_cycle_sign,nonpenetrating,-0.006,1.3861721193109133e-07
two_cycle_sign,nonpenetrating,-0.005944444444444445,1.1770523045129266e-07
two_cycle_sign,nonpenetrating,-0.005888888888888889,9.698564840121549e-08
two_cycle_sign,nonpenetrating,-0.005833333333333334,7.645852750925997e-08
two_cycle_sign,nonpenetrating,-0.0057777777777777775,5.6123873104496624e-08
two_cycle_sign,nonpenetrating,-0.005722222222222222,3.598176601116165e-08
two_cycle_sign,nonpenetrating,-0.005666666666666667,1.6032229765983175e-08
two_cycle_sign,nonpenetrating,-0.005621626372386436,2.708944180085382e-14
two_cycle_sign,nonpenetrating,-0.005611111111111111,-3.724694774831505e-09
two_cycle_sign,nonpenetrating,-0.005555555555555556,-2.3288973416413228e-08
two_cycle_sign,nonpenetrating,-0.0055,-4.266056619073311e-08
two_cycle_sign,nonpenetrating,-0.0054444444444444445,-6.183943268567305e-08
two_cycle_sign,nonpenetrating,-0.005388888888888889,-8.082551028465446e-08
two_cycle_sign,nonpenetrating,-0.005333333333333333,-9.96187883295363e-08
two_cycle_sign,nonpenetrating,-0.005277777777777778,-1.1821921619414866e-07
two_cycle_sign,nonpenetrating,-0.005222222222222222,-1.3662675035774896e-07
two_cycle_sign,nonpenetrating,-0.005166666666666667,-1.548413672836091e-07
two_cycle_sign,nonpenetrating,-0.005111111111111111,-1.7286301945418359e-07
two_cycle_sign,nonpenetrating,-0.005055555555555556,-1.9069165579921332e-07
two_cycle_sign,nonpenetrating,-0.005,-2.0832725322605938e-07
two_cycle_sign,nonpenetrating,-0.004944444444444444,-2.257697633289979e-07
two_cycle_sign,nonpenetrating,-0.004888888888888889,-2.4301915768631943e-07
two_cycle_sign,nonpenetrating,-0.004833333333333334,-2.6007538878047853e-07
two_cycle_sign,nonpenetrating,-0.004777777777777778,-2.7693841753162474e-07
two_cycle_sign,nonpenetrating,-0.004722222222222222,-2.936082004190155e-07
two_cycle_sign,nonpenetrating,-0.004666666666666666,-3.1008471079729816e-07
two_cycle_sign,nonpenetrating,-0.004611111111111111,-3.2636789715212444e-07
two_cycle_sign,nonpenetrating,-0.004555555555555556,-3.424577035282539e-07
two_cycle_sign,nonpenetrating,-0.0045000000000000005,-3.5835411393847494e-07
two_cycle_sign,nonpenetrating,-0.0044444444444444444,-3.740570790888853e-07
two_cycle_sign,nonpenetrating,-0.004388888888888888,-3.895665514619395e-07
two_cycle_sign,nonpenetrating,-0.004333333333333333,-4.0488249775094687e-07
two_cycle_sign,nonpenetrating,-0.004277777777777778,-4.200048948632684e-07
two_cycle_sign,nonpenetrating,-0.004222222222222223,-4.3493367796187954e-07
two_cycle_sign,nonpenetrating,-0.004166666666666667,-4.496688092991974e-07
two_cycle_sign,nonpenetrating,-0.0041111111111111105,-4.642102586771557e-07
two_cycle_sign,nonpenetrating,-0.004055555555555555,-4.78558014549435e-07
two_cycle_sign,nonpenetrating,-0.004,-4.927120107467431e-07
two_cycle_sign,nonpenetrating,-0.003944444444444444,-5.066722041924265e-07
two_cycle_sign,nonpenetrating,-0.0038888888888888888,-5.204385344903528e-07
two_cycle_sign,nonpenetrating,-0.0038333333333333336,-5.340110043050572e-07
two_cycle_sign,nonpenetrating,-0.0037777777777777775,-5.473895545726748e-07
two_cycle_sign,nonpenetrating,-0.0037222222222222223,-5.605741191239133e-07
two_cycle_sign,nonpenetrating,-0.003666666666666667,-5.735646935178806e-07
two_cycle_sign,nonpenetrating,-0.003611111111111111,-5.863612222434256e-07
two_cycle_sign,nonpenetrating,-0.0035555555555555557,-5.98963662667984e-07
two_cycle_sign,nonpenetrating,-0.0034999999999999996,-6.113720036893255e-07
two_cycle_sign,nonpenetrating,-0.0034444444444444444,-6.235861635950357e-07
two_cycle_sign,nonpenetrating,-0.003388888888888889,-6.356061423851145e-07
two_cycle_sign,nonpenetrating,-0.003333333333333333,-6.474318845484106e-07
two_cycle_sign,nonpenetrating,-0.003277777777777778,-6.590633399028434e-07
two_cycle_sign,nonpenetrating,-0.003222222222222222,-6.705004786944357e-07
two_cycle_sign,nonpenetrating,-0.0031666666666666666,-6.817432467443041e-07
two_cycle_sign,nonpenetrating,-0.0031111111111111114,-6.927916360588426e-07
two_cycle_sign,nonpenetrating,-0.0030555555555555553,-7.036455746955994e-07
two_cycle_sign,nonpenetrating,-0.003,-7.143050226865455e-07
two_cycle_sign,penetrating_zoom,0.0,-1.00000000458067e-06
two_cycle_sign,penetrating_zoom,2.4999999999999998e-06,-9.977112043202396e-07
two_cycle_sign,penetrating_zoom,4.9999999999999996e-06,-9.934592593019431e-07
two_cycle_sign,penetrating_zoom,7.499999999999999e-06,-9.879510765031796e-07
two_cycle_sign,penetrating_zoom,9.999999999999999e-06,-9.814263153273828e-07
two_cycle_sign,penetrating_zoom,1.2499999999999999e-05,-9.740234645505552e-07
two_cycle_sign,penetrating_zoom,1.4999999999999999e-05,-9.658359965136754e-07
two_cycle_sign,penetrating_zoom,1.75e-05,-9.569325110092564e-07
two_cycle_sign,penetrating_zoom,1.9999999999999998e-05,-9.473661566339331e-07
two_cycle_sign,penetrating_zoom,2.2499999999999998e-05,-9.37179732929394e-07
two_cycle_sign,penetrating_zoom,2.4999999999999998e-05,-9.264085853999404e-07
two_cycle_sign,penetrating_zoom,2.7499999999999998e-05,-9.150826358883535e-07
two_cycle_sign,penetrating_zoom,2.9999999999999997e-05,-9.032275767317799e-07
two_cycle_sign,penetrating_zoom,3.25e-05,-8.908658233330868e-07
two_cycle_sign,penetrating_zoom,3.5e-05,-8.780171611988408e-07
two_cycle_sign,penetrating_zoom,3.75e-05,-8.646991953575878e-07
two_cycle_sign,penetrating_zoom,3.9999999999999996e-05,-8.509277336088417e-07
two_cycle_sign,penetrating_zoom,4.2499999999999996e-05,-8.367170711842675e-07
two_cycle_sign,penetrating_zoom,4.4999999999999996e-05,-8.220802292235874e-07
two_cycle_sign,penetrating_zoom,4.7499999999999996e-05,-8.070291408479591e-07
two_cycle_sign,penetrating_zoom,4.9999999999999996e-05,-7.915747377573723e-07
two_cycle_sign,penetrating_zoom,5.2499999999999995e-05,-7.757271673902721e-07
two_cycle_sign,penetrating_zoom,5.4999999999999995e-05,-7.594958164602872e-07
two_cycle_sign,penetrating_zoom,5.7499999999999995e-05,-7.428894424066357e-07
two_cycle_sign,penetrating_zoom,5.9999999999999995e-05,-7.25916204036281e-07
two_cycle_sign,penetrating_zoom,6.25e-05,-7.085837498976844e-07
two_cycle_sign,penetrating_zoom,6.5e-05,-6.908992875587217e-07
two_cycle_sign,penetrating_zoom,6.749999999999999e-05,-6.728695747248992e-07
two_cycle_sign,penetrating_zoom,7e-05,-6.545010009517682e-07
two_cycle_sign,penetrating_zoom,7.25e-05,-6.357996129580101e-07
two_cycle_sign,penetrating_zoom,7.5e-05,-6.167711452675917e-07
two_cycle_sign,penetrating_zoom,7.749999999999999e-05,-5.974210308679062e-07
two_cycle_sign,penetrating_zoom,7.999999999999999e-05,-5.777544331841966e-07
two_cycle_sign,penetrating_zoom,8.25e-05,-5.577763011466175e-07
two_cycle_sign,penetrating_zoom,8.499999999999999e-05,-5.374913154554406e-07
two_cycle_sign,penetrating_zoom,8.749999999999999e-05,-5.169040147023907e-07
two_cycle_sign,penetrating_zoom,8.999999999999999e-05,-4.960186328339944e-07
two_cycle_sign,penetrating_zoom,9.25e-05,-4.748393513942517e-07
two_cycle_sign,penetrating_zoom,9.499999999999999e-05,-4.533700876940827e-07
two_cycle_sign,penetrating_zoom,9.749999999999998e-05,-4.3161465779206765e-07
two_cycle_sign,penetrating_zoom,9.999999999999999e-05,-4.095766725775718e-07
two_cycle_sign,penetrating_zoom,0.0001025,-3.872596860965416e-07
two_cycle_sign,penetrating_zoom,0.00010499999999999999,-3.646670627688309e-07
two_cycle_sign,penetrating_zoom,0.00010749999999999998,-3.4180206842648886e-07
two_cycle_sign,penetrating_zoom,0.00010999999999999999,-3.1866780947353845e-07
two_cycle_sign,penetrating_zoom,0.0001125,-2.9526738742902126e-07
two_cycle_sign,penetrating_zoom,0.00011499999999999999,-2.716036799910171e-07
two_cycle_sign,penetrating_zoom,0.00011749999999999998,-2.4767956752214104e-07
two_cycle_sign,penetrating_zoom,0.00011999999999999999,-2.2349776251928688e-07
two_cycle_sign,penetrating_zoom,0.0001225,-1.9906095927169076e-07
two_cycle_sign,penetrating_zoom,0.000125,-1.7437170640732802e-07
two_cycle_sign,penetrating_zoom,0.00012749999999999998,-1.4943251880339403e-07
two_cycle_sign,penetrating_zoom,0.00013,-1.24245822075153e-07
two_cycle_sign,penetrating_zoom,0.0001325,-9.881400364619708e-08
two_cycle_sign,penetrating_zoom,0.00013499999999999997,-7.313928218621868e-08
two_cycle_sign,penetrating_zoom,0.00013749999999999998,-4.7223953636432725e-08
two_cycle_sign,penetrating_zoom,0.00014,-2.107014340779756e-08
two_cycle_sign,penetrating_zoom,0.00014199780870844766,-2.2648549702353193e-14
two_cycle_sign,penetrating_zoom,0.0001425,5.3199951111082555e-09
two_cycle_sign,penetrating_zoom,0.000145,3.194447328880301e-08
two_cycle_sign,penetrating_zoom,0.00014749999999999998,5.880123898904799e-08
two_cycle_sign,penetrating_zoom,0.00015,8.588838040779478e-08
two_cycle_sign,penetrating_zoom,0.0001525,1.13203949769769e-07
two_cycle_sign,penetrating_zoom,0.00015499999999999997,1.407461742708449e-07
two_cycle_sign,penetrating_zoom,0.00015749999999999998,1.6851318340727062e-07
two_cycle_sign,penetrating_zoom,0.00015999999999999999,1.9650321991804276e-07
two_cycle_sign,penetrating_zoom,0.0001625,2.2471455896067027e-07
two_cycle_sign,penetrating_zoom,0.000165,2.53145560069612e-07
two_cycle_sign,penetrating_zoom,0.00016749999999999998,2.817945423672086e-07
two_cycle_sign,penetrating_zoom,0.00016999999999999999,3.106599018032341e-07
two_cycle_sign,penetrating_zoom,0.0001725,3.3974006896642095e-07
two_cycle_sign,penetrating_zoom,0.00017499999999999997,3.69033515745798e-07
two_cycle_sign,penetrating_zoom,0.00017749999999999998,3.985387371230331e-07
two_cycle_sign,penetrating_zoom,0.00017999999999999998,4.28254259610128e-07
two_cycle_sign,penetrating_zoom,0.0001825,4.581786221535822e-07
two_cycle_sign,penetrating_zoom,0.000185,4.883104618436107e-07
two_cycle_sign,penetrating_zoom,0.00018749999999999998,5.186483318375679e-07
two_cycle_sign,penetrating_zoom,0.00018999999999999998,5.491909362831393e-07
two_cycle_sign,penetrating_zoom,0.0001925,5.799368940628824e-07
two_cycle_sign,penetrating_zoom,0.00019499999999999997,6.108849270880512e-07
two_cycle_sign,penetrating_zoom,0.00019749999999999998,6.42033795905661e-07
two_cycle_sign,penetrating_zoom,0.00019999999999999998,6.733821753535096e-07
two_cycle_sign,penetrating_zoom,0.0002025,7.049288788252284e-07
two_cycle_sign,penetrating_zoom,0.000205,7.366726957336311e-07
two_cycle_sign,penetrating_zoom,0.00020749999999999998,7.686124297023866e-07
two_cycle_sign,penetrating_zoom,0.00020999999999999998,8.007469460835637e-07
two_cycle_sign,penetrating_zoom,0.0002125,8.330750675966669e-07
two_cycle_sign,penetrating_zoom,0.00021499999999999997,8.655957093317568e-07
two_cycle_sign,penetrating_zoom,0.00021749999999999997,8.98307728203207e-07
two_cycle_sign,penetrating_zoom,0.00021999999999999998,9.312100694991443e-07
two_cycle_sign,penetrating_zoom,0.0002225,9.643016536386995e-07
two_cycle_sign,penetrating_zoom,0.000225,9.975814374563186e-07
two_cycle_sign,penetrating_zoom,0.00022749999999999997,1.0310483982145513e-06
two_cycle_sign,penetrating_zoom,0.00022999999999999998,1.064701531383605e-06
two_cycle_sign,penetrating_zoom,0.00023249999999999999,1.0985398195551e-06
two_cycle_sign,penetrating_zoom,0.00023499999999999997,1.1325622981672723e-06
two_cycle_sign,penetrating_zoom,0.00023749999999999997,1.1667679928883956e-06
two_cycle_sign,penetrating_zoom,0.00023999999999999998,1.2011559764601998e-06
two_cycle_sign,penetrating_zoom,0.00024249999999999999,1.2357252798800289e-06
two_cycle_sign,penetrating_zoom,0.000245,1.270475006087679e-06
two_cycle_sign,penetrating_zoom,0.0002475,1.3054042704574442e-06
two_cycle_sign,penetrating_zoom,0.00025,1.340512147507411e-06
two_cycle_sign,penetrating_zoom,0.00025249999999999996,1.3757977503914276e-06
two_cycle_sign,penetrating_zoom,0.00025499999999999996,1.411260252215385e-06
two_cycle_sign,penetrating_zoom,0.00025749999999999997,1.4468987883375917e-06
two_cycle_sign,penetrating_zoom,0.00026,1.482712495892713e-06
two_cycle_sign,penetrating_zoom,0.0002625,1.518700583957866e-06
two_cycle_sign,penetrating_zoom,0.000265,1.5548622087635522e-06
two_cycle_sign,penetrating_zoom,0.0002675,1.5911965669523909e-06
two_cycle_sign,penetrating_zoom,0.00026999999999999995,1.6277028831446216e-06
two_cycle_sign,penetrating_zoom,0.00027249999999999996,1.6643803641969157e-06
two_cycle_sign,penetrating_zoom,0.00027499999999999996,1.7012282413908508e-06
two_cycle_sign,penetrating_zoom,0.00027749999999999997,1.7382457579984134e-06
two_cycle_sign,penetrating_zoom,0.00028,1.7754321608443036e-06
two_cycle_sign,penetrating_zoom,0.0002825,1.8127866949768645e-06
two_cycle_sign,penetrating_zoom,0.000285,1.8503086653964829e-06
two_cycle_sign,penetrating_zoom,0.0002875,1.8879973113783421e-06
two_cycle_sign,penetrating_zoom,0.00029,1.9258519428078102e-06
two_cycle_sign,penetrating_zoom,0.00029249999999999995,1.9638718575798464e-06
two_cycle_sign,penetrating_zoom,0.00029499999999999996,2.002056366912086e-06
two_cycle_sign,penetrating_zoom,0.00029749999999999997,2.040404771808113e-06
two_cycle_sign,penetrating_zoom,0.0003,2.078916394587793e-06


==> anc/experiments/results/biological_positive_delta_multiplier_checks.csv <==
case,orbit,step,multiplier
three_cycle_sign,1,1e-06,1.0018580507420438
three_cycle_sign,1,2e-06,1.0018580492987539
three_cycle_sign,1,4e-06,1.0018580454129733
three_cycle_sign,2,4.33380061945791e-08,0.9992196645782598
three_cycle_sign,2,8.66760123891582e-08,0.999219615904499
three_cycle_sign,2,1.733520247783164e-07,0.9992192892779463
three_cycle_sign,3,1.9841803999319786e-07,1.0006120533032417
three_cycle_sign,3,3.968360799863957e-07,1.0006118675368445
three_cycle_sign,3,7.936721599727914e-07,1.0006110578863123
two_cycle_sign,1,1e-06,0.9996454495286855
two_cycle_sign,1,2e-06,0.9996454556349121
two_cycle_sign,1,4e-06,0.9996454510829977
two_cycle_sign,2,1e-06,1.0105841985463826
two_cycle_sign,2,2e-06,1.0105841328211795
two_cycle_sign,2,4e-06,1.0105838699203673


==> anc/experiments/results/biological_positive_delta_root_brackets.csv <==
case,orbit,q_left,q_right,displacement_left,displacement_right,opposite_signs
three_cycle_sign,1,-0.06415192475296402,-0.06235192475296403,-1.6942350962168007e-06,1.6501968098658892e-06,True
three_cycle_sign,2,8.66760123891582e-07,2.600280371674746e-06,8.223128844520033e-10,-5.534168678877904e-10,True
three_cycle_sign,3,4.835120923755539e-06,1.1038322275700289e-05,-1.044939690331148e-09,2.6462667612747737e-09,True
two_cycle_sign,1,-0.006521626372386436,-0.004721626372386436,3.4434255358206656e-07,-2.9378593691120614e-07,True
two_cycle_sign,2,7.099890435422383e-05,0.00021299671306267148,-6.47068248760263e-07,8.395211530398683e-07,True


==> anc/experiments/results/biological_positive_delta_roots.csv <==
case,orbit,q,log_y_section,y_section,return_residual_log_y,period,poincare_multiplier,stable,physical_x_max,penetrates_switch,finite_difference_step
three_cycle_sign,1,-0.06325192475296403,-2.6350762269359924,0.07171350269965812,1.461053500406706e-13,369.64516253515006,1.0018580492987539,False,0.9618694908336052,False,2e-06
three_cycle_sign,2,1.733520247783164e-06,-2.6983298852092044,0.06731784744041086,3.907985046680551e-14,377.96716525923335,0.999219615904499,True,1.0000010480271315,True,8.66760123891582e-08
three_cycle_sign,3,7.936721599727915e-06,-2.6983360884105565,0.06731742985554379,-3.552713678800501e-15,377.96797968668085,1.0006118675368445,False,1.0000048005018127,True,3.968360799863957e-07
two_cycle_sign,1,-0.005621626372386436,-2.685881924403003,0.06816105458363655,-2.708944180085382e-14,376.6045888078854,0.9996454556349121,True,0.9965970794137351,False,2e-06
two_cycle_sign,2,0.00014199780870844766,-2.691645548584098,0.0677693298427272,2.2648549702353193e-14,377.3617180615911,1.0105841328211795,False,1.0000862936546613,True,2e-06


==> anc/experiments/results/biological_positive_delta_section_checks.csv <==
case,orbit,x_section,log_y_section,return_residual_log_y,period
three_cycle_sign,1,0.04,-2.6493687062804425,-6.290079568316287e-12,369.6451625382761
three_cycle_sign,1,0.06,-2.6202975525134886,-2.6613378167894552e-11,369.6451625386041
three_cycle_sign,2,0.04,-2.712518234953014,-5.4787285819202225e-12,377.9671652548985
three_cycle_sign,2,0.06,-2.6836608373095543,4.419087318296988e-11,377.9671652534507
three_cycle_sign,3,0.04,-2.7125244283340453,-5.839773109528323e-12,377.9679796824429
three_cycle_sign,3,0.06,-2.6836670508474736,4.2881698192331896e-11,377.9679796810649
two_cycle_sign,1,0.04,-2.7000146089872317,4.148681398419285e-11,376.6045888016397
two_cycle_sign,1,0.06,-2.671274668377714,1.3518075547835906e-11,376.60458880610395
two_cycle_sign,2,0.04,-2.7057690916948913,3.786704283470499e-11,377.36171805572974
two_cycle_sign,2,0.06,-2.6770479069389412,-2.4999557979299425e-11,377.36171806481514


==> anc/experiments/results/biological_positive_delta_tolerance_checks.csv <==
case,orbit,tolerance_factor,displacement_at_baseline_root,displacement_left,displacement_right,bracket_opposite_signs
three_cycle_sign,1,1.0,-1.461053500406706e-13,-1.6942350962168007e-06,1.6501968098658892e-06,True
three_cycle_sign,1,0.3,1.9407586648867436e-11,-1.6942158000965435e-06,1.6502163684428695e-06,True
three_cycle_sign,1,0.1,2.6831870059140783e-11,-1.6942083886917203e-06,1.6502236581672491e-06,True
three_cycle_sign,2,1.0,-3.907985046680551e-14,8.223128844520033e-10,-5.534168678877904e-10,True
three_cycle_sign,2,0.3,-5.929079449629171e-11,7.634413101698101e-10,-6.12959905055277e-10,True
three_cycle_sign,2,0.1,4.631983685499108e-11,8.682472518728446e-10,-5.067279928994139e-10,True
three_cycle_sign,3,1.0,3.552713678800501e-15,-1.044939690331148e-09,2.6462667612747737e-09,True
three_cycle_sign,3,0.3,-6.075939751326587e-11,-1.1050689252556367e-09,2.5849868912075635e-09,True
three_cycle_sign,3,0.1,4.794387109541276e-11,-9.97621540932414e-10,2.694709344552848e-09,True
two_cycle_sign,1,1.0,2.708944180085382e-14,3.4434255358206656e-07,-2.9378593691120614e-07,True
two_cycle_sign,1,0.3,-1.7110313166313063e-11,3.4432584472554595e-07,-2.9380334964912436e-07,True
two_cycle_sign,1,0.1,-2.277733557320971e-11,3.4431893736197594e-07,-2.938082621639637e-07,True
two_cycle_sign,2,1.0,-2.2648549702353193e-14,-6.47068248760263e-07,8.395211530398683e-07,True
two_cycle_sign,2,0.3,-3.6269209857664464e-11,-6.471040969735498e-07,8.394838295622264e-07,True
two_cycle_sign,2,0.1,2.007549682048193e-11,-6.470478113307365e-07,8.395390613813447e-07,True


==> anc/experiments/results/biological_singular_branches.csv <==
case,delta,rho,a0,a1,x0,T_minus,T_plus,y_alpha,y_omega,chi,lambda_minus,min_B,min_p_on_x_ge_1e-3,min_p_prime,max_p_second,p_prime_at_zero,p_prime_at_one_minus,grazing_beta,lambda_prime_finest,rank_determinant_finest
three_cycle_sign,0.0,0.05,-0.5019727513528273,-0.03594775883982224,1.0,-2.41416432706021,1.346928248283319,0.05962803466806197,2.56372977150444,0.0,1.66045562716155e-16,1.0,0.0015015066404625555,0.5120794898073504,-0.8477365380649435,1.5019727513528274,0.5120794898073504,0.3413863265382336,-0.10483311365404421,1.1941593332964067
two_cycle_sign,0.0,-0.05,-0.49802749501679927,0.03592849993824767,1.0,-2.406249421383516,1.3478690972654743,0.060101857596459654,2.5661429891091294,-8.881784197001252e-16,6.120321263680673e-17,1.0,0.001497493624900344,0.4879010049214484,-0.9571563955692297,1.4980274950167993,0.4879010049214484,0.3252673366142989,0.10503087608458984,1.2001493820686429


==> anc/experiments/results/summary_biological_continuation.json <==
{
  "description": "ordinary floating-point continuation along fixed-a1 response paths; not a validated continuation",
  "delta": 0.01,
  "x_section": 0.05,
  "path_points": 6,
  "fixed_points": 11,
  "cases": {
    "three_cycle_sign": {
      "fixed_a1": -0.034391698051135115,
      "a0_offsets": [
        1e-09,
        0.0,
        -1e-09
      ],
      "root_counts": [
        3,
        3,
        1
      ]
    },
    "two_cycle_sign": {
      "fixed_a1": 0.036017286253429585,
      "a0_offsets": [
        0.0,
        -3e-07,
        -9e-07
      ],
      "root_counts": [
        2,
        2,
        0
      ]
    }
  }
}


==> anc/experiments/results/summary_biological_cycle_checks.json <==
{
  "description": "ordinary floating-point robustness checks; not a proof",
  "max_abs_cross_section_residual": 4.419087318296988e-11,
  "all_root_brackets_have_opposite_signs": true,
  "all_tolerance_refinements_preserve_brackets": true,
  "max_abs_baseline_root_displacement_under_tolerance_refinement": 6.075939751326587e-11,
  "max_multiplier_step_spread": 9.954169293280302e-07,
  "all_stability_classifications_consistent": true,
  "multiplier_groups": [
    {
      "case": "three_cycle_sign",
      "orbit": 1,
      "multiplier_min": 1.0018580454129733,
      "multiplier_max": 1.0018580507420438,
      "spread": 5.329070518200751e-09,
      "stability_consistent": true
    },
    {
      "case": "three_cycle_sign",
      "orbit": 2,
      "multiplier_min": 0.9992192892779463,
      "multiplier_max": 0.9992196645782598,
      "spread": 3.753003134931987e-07,
      "stability_consistent": true
    },
    {
      "case": "three_cycle_sign",
      "orbit": 3,
      "multiplier_min": 1.0006110578863123,
      "multiplier_max": 1.0006120533032417,
      "spread": 9.954169293280302e-07,
      "stability_consistent": true
    },
    {
      "case": "two_cycle_sign",
      "orbit": 1,
      "multiplier_min": 0.9996454495286855,
      "multiplier_max": 0.9996454556349121,
      "spread": 6.106226635438361e-09,
      "stability_consistent": true
    },
    {
      "case": "two_cycle_sign",
      "orbit": 2,
      "multiplier_min": 1.0105838699203673,
      "multiplier_max": 1.0105841985463826,
      "spread": 3.2862601528904634e-07,
      "stability_consistent": true
    }
  ]
}


==> anc/experiments/results/summary_biological_positive_delta.json <==
{
  "description": "ordinary floating-point event-driven Poincare computations; numerical evidence, not theorem proof or interval certification",
  "cases": {
    "three_cycle_sign": {
      "parameters": {
        "delta": 0.01,
        "rho": 0.05,
        "a0": -0.5014790869078154,
        "a1": -0.034391698051135115
      },
      "x_section": 0.05,
      "grazing_log_y": -2.6983281516889566,
      "grazing_y": 0.06731796413736359,
      "tuning": {
        "target_a": 2.1e-09,
        "target_b": -0.002,
        "achieved_a": 2.100023710482901e-09,
        "achieved_b": -0.0019999997650603047,
        "smooth_quadratic_coefficient": -0.033887112868866455,
        "stored_configuration_verification": true
      },
      "fractional_fit": {
        "q_values": [
          2e-05,
          2.7968669889939646e-05,
          3.9112324770620825e-05,
          5.469598500688015e-05,
          7.648869744812595e-05,
          0.00010696435646190527,
          0.00014958253879364305,
          0.00020918123244092484,
          0.000292526041865548,
          0.00040907821495740875,
          0.0005720686776654768,
          0.0008
        ],
        "ratios": [
          0.6179984524348539,
          0.6184193210419738,
          0.6188081212384516,
          0.6192013348679312,
          0.6196257378590284,
          0.6201025326735502,
          0.6206505378138079,
          0.6212879947855819,
          0.6220334563243074,
          0.622907959941526,
          0.6239351269601017,
          0.6251415023919934
        ],
        "fitted_d": 0.6169627253929713,
        "sqrt_q_correction": 0.29333678281319303
      },
      "cd": -0.020907085511275077,
      "root_count": 3,
      "roots": [
        {
          "case": "three_cycle_sign",
          "orbit": 1,
          "q": -0.06325192475296403,
          "log_y_section": -2.6350762269359924,
          "y_section": 0.07171350269965812,
          "return_residual_log_y": 1.461053500406706e-13,
          "period": 369.64516253515006,
          "poincare_multiplier": 1.0018580492987539,
          "stable": false,
          "physical_x_max": 0.9618694908336052,
          "penetrates_switch": false,
          "finite_difference_step": 2e-06
        },
        {
          "case": "three_cycle_sign",
          "orbit": 2,
          "q": 1.733520247783164e-06,
          "log_y_section": -2.6983298852092044,
          "y_section": 0.06731784744041086,
          "return_residual_log_y": 3.907985046680551e-14,
          "period": 377.96716525923335,
          "poincare_multiplier": 0.999219615904499,
          "stable": true,
          "physical_x_max": 1.0000010480271315,
          "penetrates_switch": true,
          "finite_difference_step": 8.66760123891582e-08
        },
        {
          "case": "three_cycle_sign",
          "orbit": 3,
          "q": 7.936721599727915e-06,
          "log_y_section": -2.6983360884105565,
          "y_section": 0.06731742985554379,
          "return_residual_log_y": -3.552713678800501e-15,
          "period": 377.96797968668085,
          "poincare_multiplier": 1.0006118675368445,
          "stable": false,
          "physical_x_max": 1.0000048005018127,
          "penetrates_switch": true,
          "finite_difference_step": 3.968360799863957e-07
        }
      ]
    },
    "two_cycle_sign": {
      "parameters": {
        "delta": 0.01,
        "rho": -0.05,
        "a0": -0.49805249931752094,
        "a1": 0.036017286253429585
      },
      "x_section": 0.05,
      "grazing_log_y": -2.6915035507753897,
      "grazing_y": 0.06777895362232413,
      "tuning": {
        "target_a": -1e-06,
        "target_b": 0.0,
        "achieved_a": -1.00000000458067e-06,
        "achieved_b": 4.662936703425658e-11,
        "smooth_quadratic_coefficient": 0.0318287396439132,
        "stored_configuration_verification": true
      },
      "fractional_fit": {
        "q_values": [
          2e-05,
          2.7968669889939646e-05,
          3.9112324770620825e-05,
          5.469598500688015e-05,
          7.648869744812595e-05,
          0.00010696435646190527,
          0.00014958253879364305,
          0.00020918123244092484,
          0.000292526041865548,
          0.00040907821495740875,
          0.0005720686776654768,
          0.0008
        ],
        "ratios": [
          0.5883203375457746,
          0.588689462985223,
          0.5890342262329196,
          0.5893854574451499,
          0.5897660961592371,
          0.590194595499573,
          0.5906874563721805,
          0.5912606425913033,
          0.5919304299490296,
          0.5927152554613359,
          0.5936356921160425,
          0.5947146295679033
        ],
        "fitted_d": 0.5873822209139138,
        "sqrt_q_correction": 0.2630214885646069
      },
      "cd": 0.01869563578093247,
      "root_count": 2,
      "roots": [
        {
          "case": "two_cycle_sign",
          "orbit": 1,
          "q": -0.005621626372386436,
          "log_y_section": -2.685881924403003,
          "y_section": 0.06816105458363655,
          "return_residual_log_y": -2.708944180085382e-14,
          "period": 376.6045888078854,
          "poincare_multiplier": 0.9996454556349121,
          "stable": true,
          "physical_x_max": 0.9965970794137351,
          "penetrates_switch": false,
          "finite_difference_step": 2e-06
        },
        {
          "case": "two_cycle_sign",
          "orbit": 2,
          "q": 0.00014199780870844766,
          "log_y_section": -2.691645548584098,
          "y_section": 0.0677693298427272,
          "return_residual_log_y": 2.2648549702353193e-14,
          "period": 377.3617180615911,
          "poincare_multiplier": 1.0105841328211795,
          "stable": false,
          "physical_x_max": 1.0000862936546613,
          "penetrates_switch": true,
          "finite_difference_step": 2e-06
        }
      ]
    }
  }
}


==> anc/experiments/results/summary_biological_singular.json <==
{
  "description": "floating-point refinement; not an interval certificate",
  "cases": {
    "three_cycle_sign": {
      "parameters": {
        "delta": 0.0,
        "rho": 0.05,
        "a0": -0.5019727513528273,
        "a1": -0.03594775883982224
      },
      "characteristics": {
        "x0": 1.0,
        "T_minus": -2.41416432706021,
        "T_plus": 1.346928248283319,
        "y_alpha": 0.05962803466806197,
        "y_omega": 2.56372977150444,
        "chi": 0.0,
        "lambda_minus": 1.66045562716155e-16
      },
      "lambda_prime_finite_differences": [
        {
          "step": 0.002,
          "value": -0.10483412524435222
        },
        {
          "step": 0.001,
          "value": -0.10483335450874211
        },
        {
          "step": 0.0005,
          "value": -0.1048331618249448
        },
        {
          "step": 0.00025,
          "value": -0.10483311365404421
        }
      ],
      "rank_jacobian_finite_differences": [
        {
          "step": 2e-05,
          "matrix": [
            [
              -0.9831485242917103,
              0.2817595122772687
            ],
            [
              -1.8914699072465144,
              -0.67255320893188
            ]
          ],
          "determinant": 1.1941593334219405
        },
        {
          "step": 1e-05,
          "matrix": [
            [
              -0.9831485241029724,
              0.28175951229947316
            ],
            [
              -1.8914699071332886,
              -0.6725532089350811
            ]
          ],
          "determinant": 1.194159333308248
        },
        {
          "step": 5e-06,
          "matrix": [
            [
              -0.9831485241917902,
              0.28175951225506424
            ],
            [
              -1.8914699071327816,
              -0.6725532089478611
            ]
          ],
          "determinant": 1.1941593332964067
        }
      ],
      "biological_margins_grid_2001": {
        "min_B": 1.0,
        "min_p_on_x_ge_1e-3": 0.0015015066404625555,
        "min_p_prime": 0.5120794898073504,
        "max_p_second": -0.8477365380649435,
        "p_prime_at_zero": 1.5019727513528274,
        "p_prime_at_one_minus": 0.5120794898073504,
        "grazing_beta": 0.3413863265382336
      },
      "expected_sharp_count": 3,
      "evidence_label": "ordinary floating-point numerical evidence"
    },
    "two_cycle_sign": {
      "parameters": {
        "delta": 0.0,
        "rho": -0.05,
        "a0": -0.49802749501679927,
        "a1": 0.03592849993824767
      },
      "characteristics": {
        "x0": 1.0,
        "T_minus": -2.406249421383516,
        "T_plus": 1.3478690972654743,
        "y_alpha": 0.060101857596459654,
        "y_omega": 2.5661429891091294,
        "chi": -8.881784197001252e-16,
        "lambda_minus": 6.120321263680673e-17
      },
      "lambda_prime_finite_differences": [
        {
          "step": 0.002,
          "value": 0.10503198037681911
        },
        {
          "step": 0.001,
          "value": 0.10503113901082982
        },
        {
          "step": 0.0005,
          "value": 0.10503092866950126
        },
        {
          "step": 0.00025,
          "value": 0.10503087608458984
        }
      ],
      "rank_jacobian_finite_differences": [
        {
          "step": 2e-05,
          "matrix": [
            [
              -0.9854291196376151,
              0.28290821161292
            ],
            [
              -1.8972310983268101,
              -0.6732164822549789
            ]
          ],
          "determinant": 1.2001493824781098
        },
        {
          "step": 1e-05,
          "matrix": [
            [
              -0.9854291194599795,
              0.28290821165732893
            ],
            [
              -1.8972310982314464,
              -0.6732164822454583
            ]
          ],
          "determinant": 1.2001493824064153
        },
        {
          "step": 5e-06,
          "matrix": [
            [
              -0.9854291195043884,
              0.28290821147969325
            ],
            [
              -1.8972310982093883,
              -0.6732164822206843
            ]
          ],
          "determinant": 1.2001493820686429
        }
      ],
      "biological_margins_grid_2001": {
        "min_B": 1.0,
        "min_p_on_x_ge_1e-3": 0.001497493624900344,
        "min_p_prime": 0.4879010049214484,
        "max_p_second": -0.9571563955692297,
        "p_prime_at_zero": 1.4980274950167993,
        "p_prime_at_one_minus": 0.4879010049214484,
        "grazing_beta": 0.3252673366142989
      },
      "expected_sharp_count": 2,
      "evidence_label": "ordinary floating-point numerical evidence"
    }
  }
}


==> anc/experiments/verify_biological_cycles.py <==
#!/usr/bin/env python3
"""Independent numerical consistency checks for the biological cycles.

The script reads the fixed points generated by
``biological_cycle_validation.py`` and checks them on two additional
Poincare sections, with three finite-difference steps, and with explicit
opposite-sign displacement brackets.  These are floating-point robustness
checks, not interval certificates.
"""

from __future__ import annotations

import json
import math
from pathlib import Path

import numpy as np

from biological_cycle_validation import (
    BiologicalParameters,
    POSITIVE_CONFIGURATIONS,
    _event_u,
    _integrate_event,
    log_rhs,
    poincare_return,
    reference_maximum_details,
    return_displacement,
    write_csv,
)


ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "experiments" / "results"


def rightgoing_section_coordinate(
    log_y_base: float,
    pars: BiologicalParameters,
    base_section: float,
    target_section: float,
    *,
    penetrating: bool,
    tolerance_factor: float,
) -> float:
    state = np.array([math.log(base_section), log_y_base])
    state = state + 1e-10 * log_rhs(
        0.0, state, pars, reference=False, forced_branch="left"
    )
    event = _event_u(math.log(target_section), +1.0)
    if target_section > base_section:
        hit, _, _ = _integrate_event(
            state,
            pars,
            event,
            reference=False,
            t_max=30.0,
            forced_branch="left",
            rtol=3e-10 * tolerance_factor,
            atol=3e-11 * tolerance_factor,
        )
        return float(hit[1])

    if penetrating:
        _, _, state_maximum, _ = reference_maximum_details(
            log_y_base,
            pars,
            base_section,
            tolerance_factor=tolerance_factor,
        )
        state_up, _, _ = _integrate_event(
            state_maximum,
            pars,
            _event_u(0.0, -1.0),
            reference=False,
            t_max=30.0,
            forced_branch="left",
            reverse=True,
            rtol=3e-10 * tolerance_factor,
            atol=3e-11 * tolerance_factor,
        )
        state_up[0] = 1e-13
        state, _, _ = _integrate_event(
            state_up,
            pars,
            _event_u(0.0, -1.0),
            reference=False,
            t_max=30.0,
            forced_branch="cap",
            rtol=3e-10 * tolerance_factor,
            atol=3e-11 * tolerance_factor,
        )
        state[0] = -1e-13
    hit, _, _ = _integrate_event(
        state,
        pars,
        event,
        reference=False,
        t_max=max(300.0, 12.0 / pars.delta),
        forced_branch="left",
        rtol=3e-10 * tolerance_factor,
        atol=3e-11 * tolerance_factor,
    )
    return float(hit[1])


def multiplier(
    log_y: float,
    pars: BiologicalParameters,
    x_section: float,
    step: float,
    q: float,
) -> float:
    plus = poincare_return(
        log_y + step,
        pars,
        x_section,
        reference=False,
        penetrating=q - step > 0.0,
    )[0]
    minus = poincare_return(
        log_y - step,
        pars,
        x_section,
        reference=False,
        penetrating=q + step > 0.0,
    )[0]
    return (plus - minus) / (2.0 * step)


def main() -> None:
    source = json.loads(
        (RESULTS / "summary_biological_positive_delta.json").read_text()
    )
    rows: list[dict[str, object]] = []
    bracket_rows: list[dict[str, object]] = []
    multiplier_rows: list[dict[str, object]] = []
    tolerance_rows: list[dict[str, object]] = []

    for label, case in source["cases"].items():
        pars = BiologicalParameters(**case["parameters"])
        grazing = float(case["grazing_log_y"])
        roots = [float(row["q"]) for row in case["roots"]]
        for orbit, (root_row, q) in enumerate(zip(case["roots"], roots), start=1):
            log_y_base = float(root_row["log_y_section"])
            for target_section in [0.04, 0.06]:
                log_y = rightgoing_section_coordinate(
                    log_y_base,
                    pars,
                    0.05,
                    target_section,
                    penetrating=q > 0.0,
                    tolerance_factor=0.3,
                )
                returned, period, _ = poincare_return(
                    log_y,
                    pars,
                    target_section,
                    reference=False,
                    penetrating=q > 0.0,
                    tolerance_factor=0.3,
                )
                rows.append(
                    {
                        "case": label,
                        "orbit": orbit,
                        "x_section": target_section,
                        "log_y_section": log_y,
                        "return_residual_log_y": returned - log_y,
                        "period": period,
                    }
                )

            nearest = [abs(q - other) for other in roots if other != q]
            nearest.extend([abs(q), 1e-3 if q >= 0.0 else 5e-3])
            bracket_fraction = 0.50 if q > 0.0 else 0.18
            bracket_half_width = max(2e-8, bracket_fraction * min(nearest))
            left = q - bracket_half_width
            right = q + bracket_half_width
            fleft = return_displacement(
                left, grazing, pars, 0.05, reference=False
            )
            fright = return_displacement(
                right, grazing, pars, 0.05, reference=False
            )
            bracket_rows.append(
                {
                    "case": label,
                    "orbit": orbit,
                    "q_left": left,
                    "q_right": right,
                    "displacement_left": fleft,
                    "displacement_right": fright,
                    "opposite_signs": fleft * fright < 0.0,
                }
            )

            base_step = float(root_row["finite_difference_step"])
            for factor in [0.5, 1.0, 2.0]:
                step = factor * base_step
                multiplier_rows.append(
                    {
                        "case": label,
                        "orbit": orbit,
                        "step": step,
                        "multiplier": multiplier(log_y_base, pars, 0.05, step, q),
                    }
                )

            for tolerance_factor in [1.0, 0.3, 0.1]:
                center_value = return_displacement(
                    q,
                    grazing,
                    pars,
                    0.05,
                    reference=False,
                    tolerance_factor=tolerance_factor,
                )
                refined_left = return_displacement(
                    left,
                    grazing,
                    pars,
                    0.05,
                    reference=False,
                    tolerance_factor=tolerance_factor,
                )
                refined_right = return_displacement(
                    right,
                    grazing,
                    pars,
                    0.05,
                    reference=False,
                    tolerance_factor=tolerance_factor,
                )
                tolerance_rows.append(
                    {
                        "case": label,
                        "orbit": orbit,
                        "tolerance_factor": tolerance_factor,
                        "displacement_at_baseline_root": center_value,
                        "displacement_left": refined_left,
                        "displacement_right": refined_right,
                        "bracket_opposite_signs": refined_left * refined_right < 0.0,
                    }
                )

    write_csv(RESULTS / "biological_positive_delta_section_checks.csv", rows)
    write_csv(RESULTS / "biological_positive_delta_root_brackets.csv", bracket_rows)
    write_csv(
        RESULTS / "biological_positive_delta_multiplier_checks.csv", multiplier_rows
    )
    write_csv(
        RESULTS / "biological_positive_delta_tolerance_checks.csv", tolerance_rows
    )

    grouped_spreads = []
    for label in source["cases"]:
        orbit_count = int(POSITIVE_CONFIGURATIONS[label]["expected_roots"])
        for orbit in range(1, orbit_count + 1):
            values = [
                float(row["multiplier"])
                for row in multiplier_rows
                if row["case"] == label and row["orbit"] == orbit
            ]
            grouped_spreads.append(
                {
                    "case": label,
                    "orbit": orbit,
                    "multiplier_min": min(values),
                    "multiplier_max": max(values),
                    "spread": max(values) - min(values),
                    "stability_consistent": all(abs(value) < 1.0 for value in values)
                    or all(abs(value) > 1.0 for value in values),
                }
            )

    payload = {
        "description": "ordinary floating-point robustness checks; not a proof",
        "max_abs_cross_section_residual": max(
            abs(float(row["return_residual_log_y"])) for row in rows
        ),
        "all_root_brackets_have_opposite_signs": all(
            bool(row["opposite_signs"]) for row in bracket_rows
        ),
        "all_tolerance_refinements_preserve_brackets": all(
            bool(row["bracket_opposite_signs"]) for row in tolerance_rows
        ),
        "max_abs_baseline_root_displacement_under_tolerance_refinement": max(
            abs(float(row["displacement_at_baseline_root"]))
            for row in tolerance_rows
        ),
        "max_multiplier_step_spread": max(
            float(row["spread"]) for row in grouped_spreads
        ),
        "all_stability_classifications_consistent": all(
            bool(row["stability_consistent"]) for row in grouped_spreads
        ),
        "multiplier_groups": grouped_spreads,
    }
    if payload["max_abs_cross_section_residual"] > 3e-8:
        raise RuntimeError(f"cross-section residual gate failed: {payload}")
    if not payload["all_root_brackets_have_opposite_signs"]:
        raise RuntimeError(f"root-bracket gate failed: {payload}")
    if not payload["all_tolerance_refinements_preserve_brackets"]:
        raise RuntimeError(f"tolerance-refinement bracket gate failed: {payload}")
    if not payload["all_stability_classifications_consistent"]:
        raise RuntimeError(f"multiplier classification gate failed: {payload}")
    (RESULTS / "summary_biological_cycle_checks.json").write_text(
        json.dumps(payload, indent=2) + "\n"
    )
    print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/numerical-consistency-run.txt <==
{
  "description": "ordinary floating-point robustness checks; not a proof",
  "max_abs_cross_section_residual": 4.419087318296988e-11,
  "all_root_brackets_have_opposite_signs": true,
  "all_tolerance_refinements_preserve_brackets": true,
  "max_abs_baseline_root_displacement_under_tolerance_refinement": 6.075939751326587e-11,
  "max_multiplier_step_spread": 9.954169293280302e-07,
  "all_stability_classifications_consistent": true,
  "multiplier_groups": [
    {
      "case": "three_cycle_sign",
      "orbit": 1,
      "multiplier_min": 1.0018580454129733,
      "multiplier_max": 1.0018580507420438,
      "spread": 5.329070518200751e-09,
      "stability_consistent": true
    },
    {
      "case": "three_cycle_sign",
      "orbit": 2,
      "multiplier_min": 0.9992192892779463,
      "multiplier_max": 0.9992196645782598,
      "spread": 3.753003134931987e-07,
      "stability_consistent": true
    },
    {
      "case": "three_cycle_sign",
      "orbit": 3,
      "multiplier_min": 1.0006110578863123,
      "multiplier_max": 1.0006120533032417,
      "spread": 9.954169293280302e-07,
      "stability_consistent": true
    },
    {
      "case": "two_cycle_sign",
      "orbit": 1,
      "multiplier_min": 0.9996454495286855,
      "multiplier_max": 0.9996454556349121,
      "spread": 6.106226635438361e-09,
      "stability_consistent": true
    },
    {
      "case": "two_cycle_sign",
      "orbit": 2,
      "multiplier_min": 1.0105838699203673,
      "multiplier_max": 1.0105841985463826,
      "spread": 3.2862601528904634e-07,
      "stability_consistent": true
    }
  ]
}


==> anc/requirements-numerical.txt <==
numpy==2.4.2
scipy==1.17.1
matplotlib==3.10.8


==> anc/scripts/check_submission_pdfs.sh <==
#!/usr/bin/env bash
set -euo pipefail

repo_root="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"

command -v pdfinfo >/dev/null
command -v pdffonts >/dev/null

if [[ "$#" -eq 0 ]]; then
  pdfs=(
    "$repo_root/paper/main.pdf"
    "$repo_root/paper/main-siads.pdf"
    "$repo_root/siads/cover-letter.pdf"
  )
else
  pdfs=("$@")
fi

for pdf in "${pdfs[@]}"; do
  if [[ ! -s "$pdf" ]]; then
    printf 'ERROR: missing or empty PDF: %s\n' "$pdf" >&2
    exit 1
  fi

  page_count="$(pdfinfo "$pdf" | awk '/^Pages:/ {print $2}')"
  if [[ ! "$page_count" =~ ^[1-9][0-9]*$ ]]; then
    printf 'ERROR: invalid page count for %s\n' "$pdf" >&2
    exit 1
  fi

  font_report="$(pdffonts "$pdf")"
  unembedded="$(
    printf '%s\n' "$font_report" |
      awk 'NR > 2 && $(NF-4) != "yes" {print}'
  )"
  if [[ -n "$unembedded" ]]; then
    printf 'ERROR: unembedded font in %s:\n%s\n' "$pdf" "$unembedded" >&2
    exit 1
  fi

  type_three="$(
    printf '%s\n' "$font_report" |
      awk 'NR > 2 && $0 ~ /(^|[[:space:]])Type[[:space:]]+3([[:space:]]|$)/ {print}'
  )"
  if [[ -n "$type_three" ]]; then
    printf 'ERROR: Type 3 font in %s:\n%s\n' "$pdf" "$type_three" >&2
    printf '%s\n' \
      'Install the TeX Live rsfs package and rebuild the manuscript.' >&2
    exit 1
  fi

  printf 'PASS: %s (%s pages; all fonts embedded; no Type 3 fonts)\n' \
    "$pdf" "$page_count"
done


==> anc/scripts/run_biological_branch_capd.sh <==
#!/usr/bin/env bash
set -euo pipefail

repo_root="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
mode="${1:---check}"
capd_version="5.3.0"
capd_url="https://downloads.sourceforge.net/project/capd/5.3.0/capd-5.3.0.tar.gz"
capd_sha256="e4100959a5409d330f8907d050f101a0485489075b4ce0d5eb2e349a2f8bf228"
tracked_output="$repo_root/experiments/results/biological_branch_capd_certificate.json"
semantic_checker="$repo_root/experiments/check_biological_branch_capd_certificate.py"
cpp_source="$repo_root/experiments/certify_biological_branch_capd.cpp"
work_root="$(mktemp -d)"
binary="$work_root/certify_biological_branch_capd"
fresh_output="$work_root/biological_branch_capd_certificate.json"

cleanup() {
  rm -rf "$work_root"
}
trap cleanup EXIT

case "$mode" in
  --check|--print|--update) ;;
  *)
    printf 'usage: %s [--check|--print|--update]\n' "$0" >&2
    exit 64
    ;;
esac

ambient_compile_flags="${CFLAGS:-} ${CXXFLAGS:-} ${CPPFLAGS:-}"
unsafe_flag_pattern='(^|[[:space:]])(-Ofast|-ffast-math|-funsafe-math-optimizations|-fno-rounding-math)([[:space:]]|$)'
if [[ "$ambient_compile_flags" =~ $unsafe_flag_pattern ]]; then
  printf '%s\n' \
    'Unsafe floating-point compiler flag detected; rigorous interval arithmetic requires directed rounding.' \
    >&2
  exit 1
fi

# Apple Command Line Tools normally discover libc++ through the active SDK.
# Some recent standalone CLT installations expose the headers only inside the
# SDK without adding that directory to clang++'s default C++ search path.  Test
# the compiler rather than guessing from an OS version, and add the minimal
# SDK flags only when the default compilation fails.
cxx_compat_flags=()
if [[ "$(uname -s)" == "Darwin" ]]; then
  cxx_probe="$work_root/cxx-standard-library-probe.cpp"
  printf '%s\n' '#include <string>' 'int main(){std::string s; return static_cast<int>(s.size());}' \
    > "$cxx_probe"
  if ! g++ -std=c++17 "$cxx_probe" -o "$work_root/cxx-standard-library-probe" \
    >/dev/null 2>&1; then
    command -v xcrun >/dev/null
    sdk_root="$(xcrun --show-sdk-path)"
    cxx_compat_flags=(
      -isysroot "$sdk_root"
      -nostdinc++
      -isystem "$sdk_root/usr/include/c++/v1"
    )
    CXXFLAGS="${CXXFLAGS:+$CXXFLAGS }${cxx_compat_flags[*]}"
    export CXXFLAGS
    g++ "${cxx_compat_flags[@]}" -std=c++17 "$cxx_probe" \
      -o "$work_root/cxx-standard-library-probe"
  fi
fi

if [[ -n "${CAPD_SOURCE_DIR:-}" ]]; then
  capd_source="$CAPD_SOURCE_DIR"
  printf '%s\n' \
    'Using external CAPD_SOURCE_DIR; the pinned archive checksum is not checked.' \
    >&2
else
  cache_root="${CAPD_CACHE_DIR:-$repo_root/.cache/capd-$capd_version}"
  archive="$cache_root/capd-$capd_version.tar.gz"
  capd_source="$cache_root/source"
  mkdir -p "$cache_root"
  if [[ ! -f "$archive" ]]; then
    if [[ -n "${CAPD_ARCHIVE_FILE:-}" ]]; then
      if [[ ! -f "$CAPD_ARCHIVE_FILE" ]]; then
        printf 'CAPD_ARCHIVE_FILE does not exist: %s\n' \
          "$CAPD_ARCHIVE_FILE" >&2
        exit 1
      fi
      cp "$CAPD_ARCHIVE_FILE" "$archive"
    else
      command -v curl >/dev/null
      curl -L --fail --retry 3 -o "$archive" "$capd_url"
    fi
  fi
  if command -v sha256sum >/dev/null; then
    printf '%s  %s\n' "$capd_sha256" "$archive" | sha256sum -c - >&2
  elif command -v shasum >/dev/null; then
    actual_sha256="$(shasum -a 256 "$archive" | awk '{print $1}')"
    [[ "$actual_sha256" == "$capd_sha256" ]]
  else
    printf 'sha256sum or shasum is required\n' >&2
    exit 1
  fi
  if [[ ! -f "$capd_source/config.status" ]]; then
    if [[ -d "$capd_source" ]] && \
       find "$capd_source" -mindepth 1 -print -quit | grep -q .; then
      printf 'unconfigured CAPD source directory is not empty: %s\n' \
        "$capd_source" >&2
      exit 1
    fi
    mkdir -p "$capd_source"
    tar -xzf "$archive" -C "$capd_source" --strip-components=1
    (
      cd "$capd_source"
      ./configure --without-filib >&2
    )
  fi
  if [[ ! -f "$capd_source/capdDynSys4/src/capd/poincare/.libs/libcapdpoincare.a" ]]; then
    jobs="${CAPD_JOBS:-8}"
    make -C "$capd_source" -j"$jobs" lib >&2
  fi
fi

if [[ ! -f "$capd_source/bin/capd-config" ]]; then
  printf 'CAPD source tree lacks bin/capd-config: %s\n' "$capd_source" >&2
  exit 1
fi

capd_flags="$(cd "$capd_source" && sh bin/capd-config --cflags --libs)"
# Word splitting of capd_flags is intentional: capd-config emits compiler
# arguments, not a filename.  The pinned build supplies no shell metacharacters.
# shellcheck disable=SC2086
g++ "${cxx_compat_flags[@]}" -std=c++17 -O2 "$cpp_source" $capd_flags \
  -o "$binary"
"$binary" > "$fresh_output"
python3 -m json.tool "$fresh_output" >/dev/null

case "$mode" in
  --check)
    python3 "$semantic_checker" "$tracked_output" "$fresh_output"
    ;;
  --print)
    python3 "$semantic_checker" "$fresh_output" "$fresh_output" >/dev/null
    cat "$fresh_output"
    ;;
  --update)
    python3 "$semantic_checker" "$fresh_output" "$fresh_output" >/dev/null
    cp "$fresh_output" "$tracked_output"
    printf 'Updated %s\n' "$tracked_output"
    ;;
esac

